$B\to V\ell^+\ell^-$ in the Standard Model from Light-Cone Sum Rules

We present $B_q\to\rho$, $B_q\to\omega$, $B_q\to K^*$, $B_s\to K^*$ and $B_s\to \phi$ form factors from light-cone sum rules (LCSR) at $\mathcal{O}(\alpha_s)$ for twist-2 and 3 and $\mathcal{O}(\alpha_s^0)$ for twist-4 with updated hadronic input parameters. Three asymptotic light-cone distribution amplitudes of twist-$4$ (and $5$) are determined, necessary for the form factors to obey the equations of motion. It is argued that the latter constrain the uncertainty of tensor-to-vector form factor ratios thereby improving the prediction of zeros of helicity amplitudes of major importance for $B\to K^*\ell\ell$ angular observables. We provide easy-to-use fits to the LCSR results, including the full error correlation matrix, in all modes at low $q^2$ as well as combined fits to LCSR and lattice results covering the entire kinematic range for $B_q\to K^*$, $B_s\to K^*$ and $B_s\to \phi$. The error correlation matrix avoids the problem of overestimating the uncertainty in phenomenological applications. Using the new form factors and recent computations of non-factorisable contributions we provide Standard Model predictions for $B\to K^*\gamma$ as well as $B\to K^*\ell^+\ell^-$ and $B_s\to\phi\mu^+\mu^-$ at low dilepton invariant mass. Employing our $B \to (\rho,\omega) $ form factor results we extract the CKM element $|V_\mathrm{ub}|$ from the semileptonic decays $B\to(\rho,\omega) \ell\nu$ and find good agreement with other exclusive determinations.

==> anc/BKstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.369196,
            "a1": -1.36584,
            "a2": 0.128191
        },
        "A1": {
            "a0": 0.29725,
            "a1": 0.392378,
            "a2": 1.18916
        },
        "A12": {
            "a0": 0.265375,
            "a1": 0.533638,
            "a2": 0.483166
        },
        "V": {
            "a0": 0.376313,
            "a1": -1.16597,
            "a2": 2.42443
        },
        "T1": {
            "a0": 0.312055,
            "a1": -1.00893,
            "a2": 1.5272
        },
        "T2": {
            "a0": 0.312055,
            "a1": 0.496846,
            "a2": 1.61431
        },
        "T23": {
            "a0": 0.667412,
            "a1": 1.31812,
            "a2": 3.82334
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0289419,
            "a1": 0.256849,
            "a2": 1.63438
        },
        "A1": {
            "a0": 0.026356,
            "a1": 0.187894,
            "a2": 1.02531
        },
        "A12": {
            "a0": 0.0208033,
            "a1": 0.128772,
            "a2": 0.656273
        },
        "V": {
            "a0": 0.0332944,
            "a1": 0.261268,
            "a2": 1.53102
        },
        "T1": {
            "a0": 0.027496,
            "a1": 0.189575,
            "a2": 1.63965
        },
        "T2": {
            "a0": 0.027496,
            "a1": 0.166219,
            "a2": 0.803783
        },
        "T23": {
            "a0": 0.0633333,
            "a1": 0.222129,
            "a2": 2.20338
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.633689,
            "a0a2": 0.0575305,
            "a1a0": 0.633689,
            "a1a1": 1.0,
            "a1a2": 0.486314,
            "a2a0": 0.0575305,
            "a2a1": 0.486314,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0615373,
            "a0a1": 0.169044,
            "a0a2": 0.240647,
            "a1a0": 0.300568,
            "a1a1": 0.472167,
            "a1a2": 0.321569,
            "a2a0": 0.515475,
            "a2a1": 0.743538,
            "a2a2": 0.661689
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.609495,
            "a0a2": 0.0355029,
            "a1a0": 0.621073,
            "a1a1": 0.756564,
            "a1a2": 0.46913,
            "a2a0": 0.05503,
            "a2a1": 0.326536,
            "a2a2": 0.665149
        },
        "A0V": {
            "a0a0": 0.0393316,
            "a0a1": 0.178168,
            "a0a2": 0.195421,
            "a1a0": 0.280475,
            "a1a1": 0.553833,
            "a1a2": 0.0752289,
            "a2a0": 0.545574,
            "a2a1": 0.731129,
            "a2a2": 0.00860747
        },
        "A0T1": {
            "a0a0": 0.0164883,
            "a0a1": 0.0452644,
            "a0a2": -0.158457,
            "a1a0": 0.241261,
            "a1a1": 0.448732,
            "a1a2": -0.182566,
            "a2a0": 0.475401,
            "a2a1": 0.674459,
            "a2a2": -0.125613
        },
        "A0T2": {
            "a0a0": 0.0217598,
            "a0a1": 0.150264,
            "a0a2": 0.0311554,
            "a1a0": 0.24405,
            "a1a1": 0.495428,
            "a1a2": 0.181197,
            "a2a0": 0.474921,
            "a2a1": 0.701034,
            "a2a2": 0.273928
        },
        "A0T23": {
            "a0a0": 0.451075,
            "a0a1": 0.104911,
            "a0a2": -0.347452,
            "a1a0": 0.573536,
            "a1a1": 0.53356,
            "a1a2": -0.19402,
            "a2a0": 0.663092,
            "a2a1": 0.426721,
            "a2a2": -0.318126
        },
        "A1A0": {
            "a0a0": 0.0615373,
            "a0a1": 0.300568,
            "a0a2": 0.515475,
            "a1a0": 0.169044,
            "a1a1": 0.472167,
            "a1a2": 0.743538,
            "a2a0": 0.240647,
            "a2a1": 0.321569,
            "a2a2": 0.661689
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.702494,
            "a0a2": 0.153604,
            "a1a0": 0.702494,
            "a1a1": 1.0,
            "a1a2": 0.747682,
            "a2a0": 0.153604,
            "a2a1": 0.747682,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0555181,
            "a0a1": 0.0105278,
            "a0a2": 0.205325,
            "a1a0": 0.166407,
            "a1a1": 0.284455,
            "a1a2": 0.480939,
            "a2a0": 0.245093,
            "a2a1": 0.316222,
            "a2a2": 0.535592
        },
        "A1V": {
            "a0a0": 0.922982,
            "a0a1": 0.731071,
            "a0a2": -0.35833,
            "a1a0": 0.678427,
            "a1a1": 0.862475,
            "a1a2": -0.0633373,
            "a2a0": 0.194572,
            "a2a1": 0.517205,
            "a2a2": 0.253395
        },
        "A1T1": {
            "a0a0": 0.899902,
            "a0a1": 0.68101,
            "a0a2": -0.468536,
            "a1a0": 0.630965,
            "a1a1": 0.760031,
            "a1a2": -0.373063,
            "a2a0": 0.135433,
            "a2a1": 0.400555,
            "a2a2": -0.127614
        },
        "A1T2": {
            "a0a0": 0.899616,
            "a0a1": 0.692637,
            "a0a2": -0.202092,
            "a1a0": 0.634299,
            "a1a1": 0.915195,
            "a1a2": 0.226359,
            "a2a0": 0.140073,
            "a2a1": 0.59715,
            "a2a2": 0.402339
        },
        "A1T23": {
            "a0a0": 0.564524,
            "a0a1": 0.30614,
            "a0a2": -0.362387,
            "a1a0": 0.695868,
            "a1a1": 0.457217,
            "a1a2": -0.440385,
            "a2a0": 0.553618,
            "a2a1": 0.252273,
            "a2a2": -0.40495
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.621073,
            "a0a2": 0.05503,
            "a1a0": 0.609495,
            "a1a1": 0.756564,
            "a1a2": 0.326536,
            "a2a0": 0.0355029,
            "a2a1": 0.46913,
            "a2a2": 0.665149
        },
        "A12A1": {
            "a0a0": 0.0555181,
            "a0a1": 0.166407,
            "a0a2": 0.245093,
            "a1a0": 0.0105278,
            "a1a1": 0.284455,
            "a1a2": 0.316222,
            "a2a0": 0.205325,
            "a2a1": 0.480939,
            "a2a2": 0.535592
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.617726,
            "a0a2": 0.0443495,
            "a1a0": 0.617726,
            "a1a1": 1.0,
            "a1a2": 0.700096,
            "a2a0": 0.0443495,
            "a2a1": 0.700096,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0335119,
            "a0a1": 0.172545,
            "a0a2": 0.202654,
            "a1a0": -0.0140921,
            "a1a1": 0.350603,
            "a1a2": 0.234661,
            "a2a0": 0.196602,
            "a2a1": 0.485841,
            "a2a2": 0.139392
        },
        "A12T1": {
            "a0a0": 0.010524,
            "a0a1": 0.0391092,
            "a0a2": -0.154503,
            "a1a0": -0.0243359,
            "a1a1": 0.234436,
            "a1a2": -0.0609604,
            "a2a0": 0.173373,
            "a2a1": 0.402833,
            "a2a2": -0.0779755
        },
        "A12T2": {
            "a0a0": 0.0157345,
            "a0a1": 0.145566,
            "a0a2": 0.0343108,
            "a1a0": -0.0214341,
            "a1a1": 0.28577,
            "a1a2": 0.248484,
            "a2a0": 0.173504,
            "a2a1": 0.422339,
            "a2a2": 0.253397
        },
        "A12T23": {
            "a0a0": 0.448529,
            "a0a1": 0.100428,
            "a0a2": -0.348189,
            "a1a0": 0.386552,
            "a1a1": 0.537224,
            "a1a2": -0.0377692,
            "a2a0": 0.403006,
            "a2a1": 0.571118,
            "a2a2": -0.0276853
        },
        "VA0": {
            "a0a0": 0.0393316,
            "a0a1": 0.280475,
            "a0a2": 0.545574,
            "a1a0": 0.178168,
            "a1a1": 0.553833,
            "a1a2": 0.731129,
            "a2a0": 0.195421,
            "a2a1": 0.0752289,
            "a2a2": 0.00860747
        },
        "VA1": {
            "a0a0": 0.922982,
            "a0a1": 0.678427,
            "a0a2": 0.194572,
            "a1a0": 0.731071,
            "a1a1": 0.862475,
            "a1a2": 0.517205,
            "a2a0": -0.35833,
            "a2a1": -0.0633373,
            "a2a2": 0.253395
        },
        "VA12": {
            "a0a0": 0.0335119,
            "a0a1": -0.0140921,
            "a0a2": 0.196602,
            "a1a0": 0.172545,
            "a1a1": 0.350603,
            "a1a2": 0.485841,
            "a2a0": 0.202654,
            "a2a1": 0.234661,
            "a2a2": 0.139392
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.757379,
            "a0a2": -0.397005,
            "a1a0": 0.757379,
            "a1a1": 1.0,
            "a1a2": 0.0346143,
            "a2a0": -0.397005,
            "a2a1": 0.0346143,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.901557,
            "a0a1": 0.716437,
            "a0a2": -0.400738,
            "a1a0": 0.709376,
            "a1a1": 0.906137,
            "a1a2": -0.236675,
            "a2a0": -0.354268,
            "a2a1": -0.0783557,
            "a2a2": 0.338328
        },
        "VT2": {
            "a0a0": 0.899723,
            "a0a1": 0.702845,
            "a0a2": -0.147198,
            "a1a0": 0.709471,
            "a1a1": 0.916209,
            "a1a2": 0.261192,
            "a2a0": -0.352355,
            "a2a1": -0.0541063,
            "a2a2": 0.38493
        },
        "VT23": {
            "a0a0": 0.573778,
            "a0a1": 0.277866,
            "a0a2": -0.360324,
            "a1a0": 0.70266,
            "a1a1": 0.480664,
            "a1a2": -0.355976,
            "a2a0": 0.016202,
            "a2a1": 6.71602e-5,
            "a2a2": 0.0569126
        },
        "T1A0": {
            "a0a0": 0.0164883,
            "a0a1": 0.241261,
            "a0a2": 0.475401,
            "a1a0": 0.0452644,
            "a1a1": 0.448732,
            "a1a2": 0.674459,
            "a2a0": -0.158457,
            "a2a1": -0.182566,
            "a2a2": -0.125613
        },
        "T1A1": {
            "a0a0": 0.899902,
            "a0a1": 0.630965,
            "a0a2": 0.135433,
            "a1a0": 0.68101,
            "a1a1": 0.760031,
            "a1a2": 0.400555,
            "a2a0": -0.468536,
            "a2a1": -0.373063,
            "a2a2": -0.127614
        },
        "T1A12": {
            "a0a0": 0.010524,
            "a0a1": -0.0243359,
            "a0a2": 0.173373,
            "a1a0": 0.0391092,
            "a1a1": 0.234436,
            "a1a2": 0.402833,
            "a2a0": -0.154503,
            "a2a1": -0.0609604,
            "a2a2": -0.0779755
        },
        "T1V": {
            "a0a0": 0.901557,
            "a0a1": 0.709376,
            "a0a2": -0.354268,
            "a1a0": 0.716437,
            "a1a1": 0.906137,
            "a1a2": -0.0783557,
            "a2a0": -0.400738,
            "a2a1": -0.236675,
            "a2a2": 0.338328
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.713877,
            "a0a2": -0.473872,
            "a1a0": 0.713877,
            "a1a1": 1.0,
            "a1a2": 0.00093065,
            "a2a0": -0.473872,
            "a2a1": 0.00093065,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.686349,
            "a0a2": -0.229853,
            "a1a0": 0.706907,
            "a1a1": 0.881232,
            "a1a2": 0.365115,
            "a2a0": -0.48143,
            "a2a1": -0.239308,
            "a2a2": 0.626511
        },
        "T1T23": {
            "a0a0": 0.515437,
            "a0a1": 0.236189,
            "a0a2": -0.310316,
            "a1a0": 0.601021,
            "a1a1": 0.427022,
            "a1a2": -0.210129,
            "a2a0": -0.27088,
            "a2a1": -0.105814,
            "a2a2": 0.447129
        },
        "T2A0": {
            "a0a0": 0.0217598,
            "a0a1": 0.24405,
            "a0a2": 0.474921,
            "a1a0": 0.150264,
            "a1a1": 0.495428,
            "a1a2": 0.701034,
            "a2a0": 0.0311554,
            "a2a1": 0.181197,
            "a2a2": 0.273928
        },
        "T2A1": {
            "a0a0": 0.899616,
            "a0a1": 0.634299,
            "a0a2": 0.140073,
            "a1a0": 0.692637,
            "a1a1": 0.915195,
            "a1a2": 0.59715,
            "a2a0": -0.202092,
            "a2a1": 0.226359,
            "a2a2": 0.402339
        },
        "T2A12": {
            "a0a0": 0.0157345,
            "a0a1": -0.0214341,
            "a0a2": 0.173504,
            "a1a0": 0.145566,
            "a1a1": 0.28577,
            "a1a2": 0.422339,
            "a2a0": 0.0343108,
            "a2a1": 0.248484,
            "a2a2": 0.253397
        },
        "T2V": {
            "a0a0": 0.899723,
            "a0a1": 0.709471,
            "a0a2": -0.352355,
            "a1a0": 0.702845,
            "a1a1": 0.916209,
            "a1a2": -0.0541063,
            "a2a0": -0.147198,
            "a2a1": 0.261192,
            "a2a2": 0.38493
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.706907,
            "a0a2": -0.48143,
            "a1a0": 0.686349,
            "a1a1": 0.881232,
            "a1a2": -0.239308,
            "a2a0": -0.229853,
            "a2a1": 0.365115,
            "a2a2": 0.626511
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.692809,
            "a0a2": -0.227854,
            "a1a0": 0.692809,
            "a1a1": 1.0,
            "a1a2": 0.382807,
            "a2a0": -0.227854,
            "a2a1": 0.382807,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.517204,
            "a0a1": 0.237634,
            "a0a2": -0.313381,
            "a1a0": 0.658722,
            "a1a1": 0.46875,
            "a1a2": -0.326765,
            "a2a0": 0.0969361,
            "a2a1": 0.216438,
            "a2a2": 0.27039
        },
        "T23A0": {
            "a0a0": 0.451075,
            "a0a1": 0.573536,
            "a0a2": 0.663092,
            "a1a0": 0.104911,
            "a1a1": 0.53356,
            "a1a2": 0.426721,
            "a2a0": -0.347452,
            "a2a1": -0.19402,
            "a2a2": -0.318126
        },
        "T23A1": {
            "a0a0": 0.564524,
            "a0a1": 0.695868,
            "a0a2": 0.553618,
            "a1a0": 0.30614,
            "a1a1": 0.457217,
            "a1a2": 0.252273,
            "a2a0": -0.362387,
            "a2a1": -0.440385,
            "a2a2": -0.40495
        },
        "T23A12": {
            "a0a0": 0.448529,
            "a0a1": 0.386552,
            "a0a2": 0.403006,
            "a1a0": 0.100428,
            "a1a1": 0.537224,
            "a1a2": 0.571118,
            "a2a0": -0.348189,
            "a2a1": -0.0377692,
            "a2a2": -0.0276853
        },
        "T23V": {
            "a0a0": 0.573778,
            "a0a1": 0.70266,
            "a0a2": 0.016202,
            "a1a0": 0.277866,
            "a1a1": 0.480664,
            "a1a2": 6.71602e-5,
            "a2a0": -0.360324,
            "a2a1": -0.355976,
            "a2a2": 0.0569126
        },
        "T23T1": {
            "a0a0": 0.515437,
            "a0a1": 0.601021,
            "a0a2": -0.27088,
            "a1a0": 0.236189,
            "a1a1": 0.427022,
            "a1a2": -0.105814,
            "a2a0": -0.310316,
            "a2a1": -0.210129,
            "a2a2": 0.447129
        },
        "T23T2": {
            "a0a0": 0.517204,
            "a0a1": 0.658722,
            "a0a2": 0.0969361,
            "a1a0": 0.237634,
            "a1a1": 0.46875,
            "a1a2": 0.216438,
            "a2a0": -0.313381,
            "a2a1": -0.326765,
            "a2a2": 0.27039
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.327243,
            "a0a2": -0.711856,
            "a1a0": 0.327243,
            "a1a1": 1.0,
            "a1a2": 0.287454,
            "a2a0": -0.711856,
            "a2a1": 0.287454,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000837635,
            "a0a1": 0.00471065,
            "a0a2": 0.00272131,
            "a1a0": 0.00471065,
            "a1a1": 0.0659712,
            "a1a2": 0.204148,
            "a2a0": 0.00272131,
            "a2a1": 0.204148,
            "a2a2": 2.67119
        },
        "A0A1": {
            "a0a0": 4.69403e-5,
            "a0a1": 0.000919267,
            "a0a2": 0.00714105,
            "a1a0": 0.0020347,
            "a1a1": 0.022787,
            "a1a2": 0.0846849,
            "a2a0": 0.0222044,
            "a2a1": 0.228333,
            "a2a2": 1.10882
        },
        "A0A12": {
            "a0a0": 0.000602086,
            "a0a1": 0.00227154,
            "a0a2": 0.000674336,
            "a1a0": 0.00331857,
            "a1a1": 0.0250234,
            "a1a2": 0.079078,
            "a2a0": 0.00187104,
            "a2a1": 0.0687236,
            "a2a2": 0.713438
        },
        "A0V": {
            "a0a0": 3.79001e-5,
            "a0a1": 0.00134723,
            "a0a2": 0.00865921,
            "a1a0": 0.00239851,
            "a1a1": 0.0371657,
            "a1a2": 0.029583,
            "a2a0": 0.0296877,
            "a2a1": 0.312199,
            "a2a2": 0.0215381
        },
        "A0T1": {
            "a0a0": 1.31212e-5,
            "a0a1": 0.000248351,
            "a0a2": -0.00751951,
            "a1a0": 0.00170386,
            "a1a1": 0.0218497,
            "a1a2": -0.0768858,
            "a2a0": 0.021364,
            "a2a1": 0.208973,
            "a2a2": -0.336619
        },
        "A0T2": {
            "a0a0": 1.73162e-5,
            "a0a1": 0.000722872,
            "a0a2": 0.00072477,
            "a1a0": 0.00172356,
            "a1a1": 0.0211513,
            "a1a2": 0.0374082,
            "a2a0": 0.0213424,
            "a2a1": 0.190446,
            "a2a2": 0.359855
        },
        "A0T23": {
            "a0a0": 0.000826815,
            "a0a1": 0.000674452,
            "a0a2": -0.022157,
            "a1a0": 0.00932974,
            "a1a1": 0.0304414,
            "a1a2": -0.109803,
            "a2a0": 0.0686369,
            "a2a1": 0.154917,
            "a2a2": -1.14562
        },
        "A1A0": {
            "a0a0": 4.69403e-5,
            "a0a1": 0.0020347,
            "a0a2": 0.0222044,
            "a1a0": 0.000919267,
            "a1a1": 0.022787,
            "a1a2": 0.228333,
            "a2a0": 0.00714105,
            "a2a1": 0.0846849,
            "a2a2": 1.10882
        },
        "A1A1": {
            "a0a0": 0.000694641,
            "a0a1": 0.00347885,
            "a0a2": 0.00415084,
            "a1a0": 0.00347885,
            "a1a1": 0.0353042,
            "a1a2": 0.144041,
            "a2a0": 0.00415084,
            "a2a1": 0.144041,
            "a2a2": 1.05126
        },
        "A1A12": {
            "a0a0": 3.04401e-5,
            "a0a1": 3.57306e-5,
            "a0a2": 0.00355147,
            "a1a0": 0.000650453,
            "a1a1": 0.00688257,
            "a1a2": 0.0593046,
            "a2a0": 0.00522776,
            "a2a1": 0.0417512,
            "a2a2": 0.36039
        },
        "A1V": {
            "a0a0": 0.000809924,
            "a0a1": 0.00503414,
            "a0a2": -0.0144592,
            "a1a0": 0.00424412,
            "a1a1": 0.0423395,
            "a1a2": -0.0182202,
            "a2a0": 0.00664211,
            "a2a1": 0.138549,
            "a2a2": 0.397771
        },
        "A1T1": {
            "a0a0": 0.000652147,
            "a0a1": 0.00340264,
            "a0a2": -0.0202476,
            "a1a0": 0.00325978,
            "a1a1": 0.0270724,
            "a1a2": -0.114933,
            "a2a0": 0.00381811,
            "a2a1": 0.0778571,
            "a2a2": -0.214537
        },
        "A1T2": {
            "a0a0": 0.00065194,
            "a0a1": 0.00303435,
            "a0a2": -0.00428123,
            "a1a0": 0.00327701,
            "a1a1": 0.028583,
            "a1a2": 0.0341862,
            "a2a0": 0.00394892,
            "a2a1": 0.10177,
            "a2a2": 0.331577
        },
        "A1T23": {
            "a0a0": 0.000942311,
            "a0a1": 0.00179228,
            "a0a2": -0.0210447,
            "a1a0": 0.0082808,
            "a1a1": 0.0190827,
            "a1a2": -0.18232,
            "a2a0": 0.0359498,
            "a2a1": 0.0574551,
            "a2a2": -0.914838
        },
        "A12A0": {
            "a0a0": 0.000602086,
            "a0a1": 0.00331857,
            "a0a2": 0.00187104,
            "a1a0": 0.00227154,
            "a1a1": 0.0250234,
            "a1a2": 0.0687236,
            "a2a0": 0.000674336,
            "a2a1": 0.079078,
            "a2a2": 0.713438
        },
        "A12A1": {
            "a0a0": 3.04401e-5,
            "a0a1": 0.000650453,
            "a0a2": 0.00522776,
            "a1a0": 3.57306e-5,
            "a1a1": 0.00688257,
            "a1a2": 0.0417512,
            "a2a0": 0.00355147,
            "a2a1": 0.0593046,
            "a2a2": 0.36039
        },
        "A12A12": {
            "a0a0": 0.000432775,
            "a0a1": 0.00165482,
            "a0a2": 0.000605487,
            "a1a0": 0.00165482,
            "a1a1": 0.0165823,
            "a1a2": 0.059165,
            "a2a0": 0.000605487,
            "a2a1": 0.059165,
            "a2a2": 0.430695
        },
        "A12V": {
            "a0a0": 2.32114e-5,
            "a0a1": 0.000937822,
            "a0a2": 0.00645455,
            "a1a0": -6.04184e-5,
            "a1a1": 0.0117957,
            "a1a2": 0.0462642,
            "a2a0": 0.0042958,
            "a2a1": 0.0833038,
            "a2a2": 0.140056
        },
        "A12T1": {
            "a0a0": 6.01978e-6,
            "a0a1": 0.000154238,
            "a0a2": -0.0052701,
            "a1a0": -8.61667e-5,
            "a1a1": 0.00572307,
            "a1a2": -0.0128712,
            "a2a0": 0.00312849,
            "a2a1": 0.0501177,
            "a2a2": -0.083906
        },
        "A12T2": {
            "a0a0": 9.00023e-6,
            "a0a1": 0.000503353,
            "a0a2": 0.000573722,
            "a1a0": -7.58925e-5,
            "a1a1": 0.00611674,
            "a1a2": 0.0257193,
            "a2a0": 0.00313087,
            "a2a1": 0.0460709,
            "a2a2": 0.133667
        },
        "A12T23": {
            "a0a0": 0.000590954,
            "a0a1": 0.000464079,
            "a0a2": -0.0159601,
            "a1a0": 0.00315256,
            "a1a1": 0.0153668,
            "a1a2": -0.0107164,
            "a2a0": 0.0167505,
            "a2a1": 0.083256,
            "a2a2": -0.0400335
        },
        "VA0": {
            "a0a0": 3.79001e-5,
            "a0a1": 0.00239851,
            "a0a2": 0.0296877,
            "a1a0": 0.00134723,
            "a1a1": 0.0371657,
            "a1a2": 0.312199,
            "a2a0": 0.00865921,
            "a2a1": 0.029583,
            "a2a2": 0.0215381
        },
        "VA1": {
            "a0a0": 0.000809924,
            "a0a1": 0.00424412,
            "a0a2": 0.00664211,
            "a1a0": 0.00503414,
            "a1a1": 0.0423395,
            "a1a2": 0.138549,
            "a2a0": -0.0144592,
            "a2a1": -0.0182202,
            "a2a2": 0.397771
        },
        "VA12": {
            "a0a0": 2.32114e-5,
            "a0a1": -6.04184e-5,
            "a0a2": 0.0042958,
            "a1a0": 0.000937822,
            "a1a1": 0.0117957,
            "a1a2": 0.0833038,
            "a2a0": 0.00645455,
            "a2a1": 0.0462642,
            "a2a2": 0.140056
        },
        "VV": {
            "a0a0": 0.00110852,
            "a0a1": 0.00658825,
            "a0a2": -0.0202371,
            "a1a0": 0.00658825,
            "a1a1": 0.0682608,
            "a1a2": 0.0138459,
            "a2a0": -0.0202371,
            "a2a1": 0.0138459,
            "a2a2": 2.34402
        },
        "VT1": {
            "a0a0": 0.000825342,
            "a0a1": 0.004522,
            "a0a2": -0.0218767,
            "a1a0": 0.00509604,
            "a1a1": 0.0448809,
            "a1a2": -0.101388,
            "a2a0": -0.0149136,
            "a2a1": -0.0227422,
            "a2a2": 0.849315
        },
        "VT2": {
            "a0a0": 0.000823664,
            "a0a1": 0.00388965,
            "a0a2": -0.00393922,
            "a1a0": 0.00509672,
            "a1a1": 0.0397888,
            "a1a2": 0.0548511,
            "a2a0": -0.0148331,
            "a2a1": -0.0137692,
            "a2a2": 0.473698
        },
        "VT23": {
            "a0a0": 0.00120989,
            "a0a1": 0.00205499,
            "a0a2": -0.0264334,
            "a1a0": 0.0116269,
            "a1a1": 0.0278953,
            "a1a2": -0.204925,
            "a2a0": 0.00157102,
            "a2a1": 2.28401e-5,
            "a2a2": 0.19199
        },
        "T1A0": {
            "a0a0": 1.31212e-5,
            "a0a1": 0.00170386,
            "a0a2": 0.021364,
            "a1a0": 0.000248351,
            "a1a1": 0.0218497,
            "a1a2": 0.208973,
            "a2a0": -0.00751951,
            "a2a1": -0.0768858,
            "a2a2": -0.336619
        },
        "T1A1": {
            "a0a0": 0.000652147,
            "a0a1": 0.00325978,
            "a0a2": 0.00381811,
            "a1a0": 0.00340264,
            "a1a1": 0.0270724,
            "a1a2": 0.0778571,
            "a2a0": -0.0202476,
            "a2a1": -0.114933,
            "a2a2": -0.214537
        },
        "T1A12": {
            "a0a0": 6.01978e-6,
            "a0a1": -8.61667e-5,
            "a0a2": 0.00312849,
            "a1a0": 0.000154238,
            "a1a1": 0.00572307,
            "a1a2": 0.0501177,
            "a2a0": -0.0052701,
            "a2a1": -0.0128712,
            "a2a2": -0.083906
        },
        "T1V": {
            "a0a0": 0.000825342,
            "a0a1": 0.00509604,
            "a0a2": -0.0149136,
            "a1a0": 0.004522,
            "a1a1": 0.0448809,
            "a1a2": -0.0227422,
            "a2a0": -0.0218767,
            "a2a1": -0.101388,
            "a2a2": 0.849315
        },
        "T1T1": {
            "a0a0": 0.000756032,
            "a0a1": 0.00372113,
            "a0a2": -0.0213639,
            "a1a0": 0.00372113,
            "a1a1": 0.0359388,
            "a1a2": 0.00028928,
            "a2a0": -0.0213639,
            "a2a1": 0.00028928,
            "a2a2": 2.68844
        },
        "T1T2": {
            "a0a0": 0.000756032,
            "a0a1": 0.00313686,
            "a0a2": -0.00507995,
            "a1a0": 0.0036848,
            "a1a1": 0.0277685,
            "a1a2": 0.0556352,
            "a2a0": -0.0217047,
            "a2a1": -0.0652209,
            "a2a2": 0.825691
        },
        "T1T23": {
            "a0a0": 0.00089759,
            "a0a1": 0.00144256,
            "a0a2": -0.0188003,
            "a1a0": 0.0072161,
            "a1a1": 0.0179819,
            "a1a2": -0.0877721,
            "a2a0": -0.0281293,
            "a2a1": -0.0385387,
            "a2a2": 1.61537
        },
        "T2A0": {
            "a0a0": 1.73162e-5,
            "a0a1": 0.00172356,
            "a0a2": 0.0213424,
            "a1a0": 0.000722872,
            "a1a1": 0.0211513,
            "a1a2": 0.190446,
            "a2a0": 0.00072477,
            "a2a1": 0.0374082,
            "a2a2": 0.359855
        },
        "T2A1": {
            "a0a0": 0.00065194,
            "a0a1": 0.00327701,
            "a0a2": 0.00394892,
            "a1a0": 0.00303435,
            "a1a1": 0.028583,
            "a1a2": 0.10177,
            "a2a0": -0.00428123,
            "a2a1": 0.0341862,
            "a2a2": 0.331577
        },
        "T2A12": {
            "a0a0": 9.00023e-6,
            "a0a1": -7.58925e-5,
            "a0a2": 0.00313087,
            "a1a0": 0.000503353,
            "a1a1": 0.00611674,
            "a1a2": 0.0460709,
            "a2a0": 0.000573722,
            "a2a1": 0.0257193,
            "a2a2": 0.133667
        },
        "T2V": {
            "a0a0": 0.000823664,
            "a0a1": 0.00509672,
            "a0a2": -0.0148331,
            "a1a0": 0.00388965,
            "a1a1": 0.0397888,
            "a1a2": -0.0137692,
            "a2a0": -0.00393922,
            "a2a1": 0.0548511,
            "a2a2": 0.473698
        },
        "T2T1": {
            "a0a0": 0.000756032,
            "a0a1": 0.0036848,
            "a0a2": -0.0217047,
            "a1a0": 0.00313686,
            "a1a1": 0.0277685,
            "a1a2": -0.0652209,
            "a2a0": -0.00507995,
            "a2a1": 0.0556352,
            "a2a2": 0.825691
        },
        "T2T2": {
            "a0a0": 0.000756032,
            "a0a1": 0.00316639,
            "a0a2": -0.00503577,
            "a1a0": 0.00316639,
            "a1a1": 0.0276287,
            "a1a2": 0.0511444,
            "a2a0": -0.00503577,
            "a2a1": 0.0511444,
            "a2a2": 0.646067
        },
        "T2T23": {
            "a0a0": 0.000900667,
            "a0a1": 0.00145139,
            "a0a2": -0.0189859,
            "a1a0": 0.00693449,
            "a1a1": 0.0173072,
            "a1a2": -0.119675,
            "a2a0": 0.00493465,
            "a2a1": 0.0386434,
            "a2a2": 0.478871
        },
        "T23A0": {
            "a0a0": 0.000826815,
            "a0a1": 0.00932974,
            "a0a2": 0.0686369,
            "a1a0": 0.000674452,
            "a1a1": 0.0304414,
            "a1a2": 0.154917,
            "a2a0": -0.022157,
            "a2a1": -0.109803,
            "a2a2": -1.14562
        },
        "T23A1": {
            "a0a0": 0.000942311,
            "a0a1": 0.0082808,
            "a0a2": 0.0359498,
            "a1a0": 0.00179228,
            "a1a1": 0.0190827,
            "a1a2": 0.0574551,
            "a2a0": -0.0210447,
            "a2a1": -0.18232,
            "a2a2": -0.914838
        },
        "T23A12": {
            "a0a0": 0.000590954,
            "a0a1": 0.00315256,
            "a0a2": 0.0167505,
            "a1a0": 0.000464079,
            "a1a1": 0.0153668,
            "a1a2": 0.083256,
            "a2a0": -0.0159601,
            "a2a1": -0.0107164,
            "a2a2": -0.0400335
        },
        "T23V": {
            "a0a0": 0.00120989,
            "a0a1": 0.0116269,
            "a0a2": 0.00157102,
            "a1a0": 0.00205499,
            "a1a1": 0.0278953,
            "a1a2": 2.28401e-5,
            "a2a0": -0.0264334,
            "a2a1": -0.204925,
            "a2a2": 0.19199
        },
        "T23T1": {
            "a0a0": 0.00089759,
            "a0a1": 0.0072161,
            "a0a2": -0.0281293,
            "a1a0": 0.00144256,
            "a1a1": 0.0179819,
            "a1a2": -0.0385387,
            "a2a0": -0.0188003,
            "a2a1": -0.0877721,
            "a2a2": 1.61537
        },
        "T23T2": {
            "a0a0": 0.000900667,
            "a0a1": 0.00693449,
            "a0a2": 0.00493465,
            "a1a0": 0.00145139,
            "a1a1": 0.0173072,
            "a1a2": 0.0386434,
            "a2a0": -0.0189859,
            "a2a1": -0.119675,
            "a2a2": 0.478871
        },
        "T23T23": {
            "a0a0": 0.0040111,
            "a0a1": 0.00460369,
            "a0a2": -0.0993374,
            "a1a0": 0.00460369,
            "a1a1": 0.0493411,
            "a1a2": 0.140689,
            "a2a0": -0.0993374,
            "a2a1": 0.140689,
            "a2a2": 4.85487
        }
    }
}

==> anc/BKstar_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.355851,
            "a1": -1.04363,
            "a2": 1.12403
        },
        "A1": {
            "a0": 0.269264,
            "a1": 0.304578,
            "a2": -0.10662
        },
        "A12": {
            "a0": 0.255783,
            "a1": 0.601902,
            "a2": 0.117626
        },
        "V": {
            "a0": 0.341428,
            "a1": -1.04834,
            "a2": 2.37143
        },
        "T1": {
            "a0": 0.28235,
            "a1": -0.888396,
            "a2": 1.94823
        },
        "T2": {
            "a0": 0.28235,
            "a1": 0.398974,
            "a2": 0.36137
        },
        "T23": {
            "a0": 0.667768,
            "a1": 1.47676,
            "a2": 1.92352
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0462313,
            "a1": 0.268857,
            "a2": 1.35295
        },
        "A1": {
            "a0": 0.0293981,
            "a1": 0.189926,
            "a2": 0.479212
        },
        "A12": {
            "a0": 0.0332308,
            "a1": 0.203756,
            "a2": 0.839054
        },
        "V": {
            "a0": 0.0360552,
            "a1": 0.240855,
            "a2": 1.38825
        },
        "T1": {
            "a0": 0.0306646,
            "a1": 0.185458,
            "a2": 1.09865
        },
        "T2": {
            "a0": 0.0306646,
            "a1": 0.183893,
            "a2": 0.514046
        },
        "T23": {
            "a0": 0.0831775,
            "a1": 0.49123,
            "a2": 1.95757
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.317804,
            "a0a2": -0.357411,
            "a1a0": 0.317804,
            "a1a1": 1.0,
            "a1a2": -0.453809,
            "a2a0": -0.357411,
            "a2a1": -0.453809,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.07425,
            "a0a1": -0.0776887,
            "a0a2": 0.0472153,
            "a1a0": 0.0123412,
            "a1a1": 0.179589,
            "a1a2": 0.143343,
            "a2a0": -0.0405148,
            "a2a1": -0.0558461,
            "a2a2": 0.00366388
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.546571,
            "a0a2": 0.35966,
            "a1a0": 0.317804,
            "a1a1": 0.813819,
            "a1a2": 0.802623,
            "a2a0": -0.357411,
            "a2a1": -0.435518,
            "a2a2": -0.280068
        },
        "A0V": {
            "a0a0": 0.0487672,
            "a0a1": -0.0813098,
            "a0a2": 0.124826,
            "a1a0": -0.0419978,
            "a1a1": 0.254118,
            "a1a2": -1.21958e-5,
            "a2a0": -0.0268353,
            "a2a1": -0.101528,
            "a2a2": 0.235726
        },
        "A0T1": {
            "a0a0": 0.0610924,
            "a0a1": -0.0684839,
            "a0a2": 0.111411,
            "a1a0": -0.0576052,
            "a1a1": 0.26737,
            "a1a2": -0.0147119,
            "a2a0": -0.0889491,
            "a2a1": -0.106668,
            "a2a2": 0.231827
        },
        "A0T2": {
            "a0a0": 0.0610924,
            "a0a1": -0.0682354,
            "a0a2": -0.0189088,
            "a1a0": -0.0576052,
            "a1a1": 0.180848,
            "a1a2": 0.254732,
            "a2a0": -0.0889491,
            "a2a1": -0.0618769,
            "a2a2": 0.0928528
        },
        "A0T23": {
            "a0a0": 0.65031,
            "a0a1": 0.365253,
            "a0a2": 0.0867595,
            "a1a0": 0.326683,
            "a1a1": 0.841457,
            "a1a2": 0.730673,
            "a2a0": -0.350224,
            "a2a1": -0.337236,
            "a2a2": 0.0410013
        },
        "A1A0": {
            "a0a0": 0.07425,
            "a0a1": 0.0123412,
            "a0a2": -0.0405148,
            "a1a0": -0.0776887,
            "a1a1": 0.179589,
            "a1a2": -0.0558461,
            "a2a0": 0.0472153,
            "a2a1": 0.143343,
            "a2a2": 0.00366388
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.466474,
            "a0a2": 0.280936,
            "a1a0": 0.466474,
            "a1a1": 1.0,
            "a1a2": 0.717856,
            "a2a0": 0.280936,
            "a2a1": 0.717856,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.07425,
            "a0a1": -0.17383,
            "a0a2": -0.271301,
            "a1a0": -0.0776887,
            "a1a1": 0.123579,
            "a1a2": -0.156642,
            "a2a0": 0.0472153,
            "a2a1": 0.121826,
            "a2a2": 0.00220348
        },
        "A1V": {
            "a0a0": 0.919697,
            "a0a1": 0.467005,
            "a0a2": -0.485362,
            "a1a0": 0.454858,
            "a1a1": 0.965108,
            "a1a2": -0.526988,
            "a2a0": 0.251687,
            "a2a1": 0.752819,
            "a2a2": -0.0991215
        },
        "A1T1": {
            "a0a0": 0.903634,
            "a0a1": 0.483998,
            "a0a2": -0.524691,
            "a1a0": 0.427669,
            "a1a1": 0.959237,
            "a1a2": -0.534867,
            "a2a0": 0.238482,
            "a2a1": 0.7487,
            "a2a2": -0.130777
        },
        "A1T2": {
            "a0a0": 0.903634,
            "a0a1": 0.482804,
            "a0a2": 0.333139,
            "a1a0": 0.427669,
            "a1a1": 0.988941,
            "a1a2": 0.686711,
            "a2a0": 0.238482,
            "a2a1": 0.723632,
            "a2a2": 0.902898
        },
        "A1T23": {
            "a0a0": 0.185706,
            "a0a1": 0.047665,
            "a0a2": -0.034695,
            "a1a0": -0.0252612,
            "a1a1": 0.273285,
            "a1a2": 0.0313522,
            "a2a0": 0.0748869,
            "a2a1": 0.202513,
            "a2a2": 0.100408
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.317804,
            "a0a2": -0.357411,
            "a1a0": 0.546571,
            "a1a1": 0.813819,
            "a1a2": -0.435518,
            "a2a0": 0.35966,
            "a2a1": 0.802623,
            "a2a2": -0.280068
        },
        "A12A1": {
            "a0a0": 0.07425,
            "a0a1": -0.0776887,
            "a0a2": 0.0472153,
            "a1a0": -0.17383,
            "a1a1": 0.123579,
            "a1a2": 0.121826,
            "a2a0": -0.271301,
            "a2a1": -0.156642,
            "a2a2": 0.00220348
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.546571,
            "a0a2": 0.35966,
            "a1a0": 0.546571,
            "a1a1": 1.0,
            "a1a2": 0.830963,
            "a2a0": 0.35966,
            "a2a1": 0.830963,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.0487672,
            "a0a1": -0.0813098,
            "a0a2": 0.124826,
            "a1a0": -0.207207,
            "a1a1": 0.208704,
            "a1a2": -0.0424022,
            "a2a0": -0.311073,
            "a2a1": -0.0367557,
            "a2a2": 0.116866
        },
        "A12T1": {
            "a0a0": 0.0610924,
            "a0a1": -0.0684839,
            "a0a2": 0.111411,
            "a1a0": -0.178929,
            "a1a1": 0.219434,
            "a1a2": -0.0505785,
            "a2a0": -0.289091,
            "a2a1": -0.0270934,
            "a2a2": 0.108945
        },
        "A12T2": {
            "a0a0": 0.0610924,
            "a0a1": -0.0682354,
            "a0a2": -0.0189088,
            "a1a0": -0.178929,
            "a1a1": 0.131111,
            "a1a2": 0.107137,
            "a2a0": -0.289091,
            "a2a1": -0.141922,
            "a2a2": 0.0320733
        },
        "A12T23": {
            "a0a0": 0.65031,
            "a0a1": 0.365253,
            "a0a2": 0.0867595,
            "a1a0": 0.332259,
            "a1a1": 0.846861,
            "a1a2": 0.609793,
            "a2a0": 0.177522,
            "a2a1": 0.611282,
            "a2a2": 0.660209
        },
        "VA0": {
            "a0a0": 0.0487672,
            "a0a1": -0.0419978,
            "a0a2": -0.0268353,
            "a1a0": -0.0813098,
            "a1a1": 0.254118,
            "a1a2": -0.101528,
            "a2a0": 0.124826,
            "a2a1": -1.21958e-5,
            "a2a2": 0.235726
        },
        "VA1": {
            "a0a0": 0.919697,
            "a0a1": 0.454858,
            "a0a2": 0.251687,
            "a1a0": 0.467005,
            "a1a1": 0.965108,
            "a1a2": 0.752819,
            "a2a0": -0.485362,
            "a2a1": -0.526988,
            "a2a2": -0.0991215
        },
        "VA12": {
            "a0a0": 0.0487672,
            "a0a1": -0.207207,
            "a0a2": -0.311073,
            "a1a0": -0.0813098,
            "a1a1": 0.208704,
            "a1a2": -0.0367557,
            "a2a0": 0.124826,
            "a2a1": -0.0424022,
            "a2a2": 0.116866
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.500818,
            "a0a2": -0.569767,
            "a1a0": 0.500818,
            "a1a1": 1.0,
            "a1a2": -0.582944,
            "a2a0": -0.569767,
            "a2a1": -0.582944,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.911585,
            "a0a1": 0.484295,
            "a0a2": -0.547445,
            "a1a0": 0.459419,
            "a1a1": 0.983988,
            "a1a2": -0.580691,
            "a2a0": -0.561358,
            "a2a1": -0.570928,
            "a2a2": 0.943765
        },
        "VT2": {
            "a0a0": 0.911585,
            "a0a1": 0.487597,
            "a0a2": 0.290853,
            "a1a0": 0.459419,
            "a1a1": 0.974719,
            "a1a2": 0.723718,
            "a2a0": -0.561358,
            "a2a1": -0.565072,
            "a2a2": -0.00960533
        },
        "VT23": {
            "a0a0": 0.162307,
            "a0a1": -0.0050207,
            "a0a2": -0.100404,
            "a1a0": -0.0304565,
            "a1a1": 0.328724,
            "a1a2": 0.0956533,
            "a2a0": 0.116747,
            "a2a1": 0.00210801,
            "a2a2": 0.267102
        },
        "T1A0": {
            "a0a0": 0.0610924,
            "a0a1": -0.0576052,
            "a0a2": -0.0889491,
            "a1a0": -0.0684839,
            "a1a1": 0.26737,
            "a1a2": -0.106668,
            "a2a0": 0.111411,
            "a2a1": -0.0147119,
            "a2a2": 0.231827
        },
        "T1A1": {
            "a0a0": 0.903634,
            "a0a1": 0.427669,
            "a0a2": 0.238482,
            "a1a0": 0.483998,
            "a1a1": 0.959237,
            "a1a2": 0.7487,
            "a2a0": -0.524691,
            "a2a1": -0.534867,
            "a2a2": -0.130777
        },
        "T1A12": {
            "a0a0": 0.0610924,
            "a0a1": -0.178929,
            "a0a2": -0.289091,
            "a1a0": -0.0684839,
            "a1a1": 0.219434,
            "a1a2": -0.0270934,
            "a2a0": 0.111411,
            "a2a1": -0.0505785,
            "a2a2": 0.108945
        },
        "T1V": {
            "a0a0": 0.911585,
            "a0a1": 0.459419,
            "a0a2": -0.561358,
            "a1a0": 0.484295,
            "a1a1": 0.983988,
            "a1a2": -0.570928,
            "a2a0": -0.547445,
            "a2a1": -0.580691,
            "a2a2": 0.943765
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.507785,
            "a0a2": -0.650505,
            "a1a0": 0.507785,
            "a1a1": 1.0,
            "a1a2": -0.613315,
            "a2a0": -0.650505,
            "a2a1": -0.613315,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.489794,
            "a0a2": 0.259401,
            "a1a0": 0.507785,
            "a1a1": 0.98278,
            "a1a2": 0.737334,
            "a2a0": -0.650505,
            "a2a1": -0.59488,
            "a2a2": -0.0612914
        },
        "T1T23": {
            "a0a0": 0.14679,
            "a0a1": -0.019664,
            "a0a2": -0.148504,
            "a1a0": -0.0186457,
            "a1a1": 0.343317,
            "a1a2": 0.107252,
            "a2a0": 0.10594,
            "a2a1": -0.0186458,
            "a2a2": 0.24433
        },
        "T2A0": {
            "a0a0": 0.0610924,
            "a0a1": -0.0576052,
            "a0a2": -0.0889491,
            "a1a0": -0.0682354,
            "a1a1": 0.180848,
            "a1a2": -0.0618769,
            "a2a0": -0.0189088,
            "a2a1": 0.254732,
            "a2a2": 0.0928528
        },
        "T2A1": {
            "a0a0": 0.903634,
            "a0a1": 0.427669,
            "a0a2": 0.238482,
            "a1a0": 0.482804,
            "a1a1": 0.988941,
            "a1a2": 0.723632,
            "a2a0": 0.333139,
            "a2a1": 0.686711,
            "a2a2": 0.902898
        },
        "T2A12": {
            "a0a0": 0.0610924,
            "a0a1": -0.178929,
            "a0a2": -0.289091,
            "a1a0": -0.0682354,
            "a1a1": 0.131111,
            "a1a2": -0.141922,
            "a2a0": -0.0189088,
            "a2a1": 0.107137,
            "a2a2": 0.0320733
        },
        "T2V": {
            "a0a0": 0.911585,
            "a0a1": 0.459419,
            "a0a2": -0.561358,
            "a1a0": 0.487597,
            "a1a1": 0.974719,
            "a1a2": -0.565072,
            "a2a0": 0.290853,
            "a2a1": 0.723718,
            "a2a2": -0.00960533
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.507785,
            "a0a2": -0.650505,
            "a1a0": 0.489794,
            "a1a1": 0.98278,
            "a1a2": -0.59488,
            "a2a0": 0.259401,
            "a2a1": 0.737334,
            "a2a2": -0.0612914
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.489794,
            "a0a2": 0.259401,
            "a1a0": 0.489794,
            "a1a1": 1.0,
            "a1a2": 0.706282,
            "a2a0": 0.259401,
            "a2a1": 0.706282,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.14679,
            "a0a1": -0.019664,
            "a0a2": -0.148504,
            "a1a0": -0.0165274,
            "a1a1": 0.27275,
            "a1a2": 0.0258112,
            "a2a0": 0.0799752,
            "a2a1": 0.299076,
            "a2a2": 0.29676
        },
        "T23A0": {
            "a0a0": 0.65031,
            "a0a1": 0.326683,
            "a0a2": -0.350224,
            "a1a0": 0.365253,
            "a1a1": 0.841457,
            "a1a2": -0.337236,
            "a2a0": 0.0867595,
            "a2a1": 0.730673,
            "a2a2": 0.0410013
        },
        "T23A1": {
            "a0a0": 0.185706,
            "a0a1": -0.0252612,
            "a0a2": 0.0748869,
            "a1a0": 0.047665,
            "a1a1": 0.273285,
            "a1a2": 0.202513,
            "a2a0": -0.034695,
            "a2a1": 0.0313522,
            "a2a2": 0.100408
        },
        "T23A12": {
            "a0a0": 0.65031,
            "a0a1": 0.332259,
            "a0a2": 0.177522,
            "a1a0": 0.365253,
            "a1a1": 0.846861,
            "a1a2": 0.611282,
            "a2a0": 0.0867595,
            "a2a1": 0.609793,
            "a2a2": 0.660209
        },
        "T23V": {
            "a0a0": 0.162307,
            "a0a1": -0.0304565,
            "a0a2": 0.116747,
            "a1a0": -0.0050207,
            "a1a1": 0.328724,
            "a1a2": 0.00210801,
            "a2a0": -0.100404,
            "a2a1": 0.0956533,
            "a2a2": 0.267102
        },
        "T23T1": {
            "a0a0": 0.14679,
            "a0a1": -0.0186457,
            "a0a2": 0.10594,
            "a1a0": -0.019664,
            "a1a1": 0.343317,
            "a1a2": -0.0186458,
            "a2a0": -0.148504,
            "a2a1": 0.107252,
            "a2a2": 0.24433
        },
        "T23T2": {
            "a0a0": 0.14679,
            "a0a1": -0.0165274,
            "a0a2": 0.0799752,
            "a1a0": -0.019664,
            "a1a1": 0.27275,
            "a1a2": 0.299076,
            "a2a0": -0.148504,
            "a2a1": 0.0258112,
            "a2a2": 0.29676
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.412321,
            "a0a2": 0.132192,
            "a1a0": 0.412321,
            "a1a1": 1.0,
            "a1a2": 0.795368,
            "a2a0": 0.132192,
            "a2a1": 0.795368,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00213734,
            "a0a1": 0.00395017,
            "a0a2": -0.0223556,
            "a1a0": 0.00395017,
            "a1a1": 0.0722839,
            "a1a2": -0.165073,
            "a2a0": -0.0223556,
            "a2a1": -0.165073,
            "a2a2": 1.83048
        },
        "A0A1": {
            "a0a0": 0.000100914,
            "a0a1": -0.000682147,
            "a0a2": 0.00104604,
            "a1a0": 9.75431e-5,
            "a1a1": 0.00917033,
            "a1a2": 0.0184682,
            "a2a0": -0.00161144,
            "a2a1": -0.0143502,
            "a2a2": 0.00237548
        },
        "A0A12": {
            "a0a0": 0.0015363,
            "a0a1": 0.00514866,
            "a0a2": 0.0139514,
            "a1a0": 0.00283936,
            "a1a1": 0.044582,
            "a1a2": 0.18106,
            "a2a0": -0.0160691,
            "a2a1": -0.12006,
            "a2a2": -0.317934
        },
        "A0V": {
            "a0a0": 8.1289e-5,
            "a0a1": -0.00090539,
            "a0a2": 0.00801143,
            "a1a0": -0.000407113,
            "a1a1": 0.0164555,
            "a1a2": -4.55197e-6,
            "a2a0": -0.00130905,
            "a2a1": -0.0330845,
            "a2a2": 0.44275
        },
        "A0T1": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.000587178,
            "a0a2": 0.0056588,
            "a1a0": -0.00047492,
            "a1a1": 0.0133315,
            "a1a2": -0.00434557,
            "a2a0": -0.0036903,
            "a2a1": -0.0267646,
            "a2a2": 0.34459
        },
        "A0T2": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.000580113,
            "a0a2": -0.000449368,
            "a1a0": -0.00047492,
            "a1a1": 0.00894128,
            "a1a2": 0.0352051,
            "a2a0": -0.0036903,
            "a2a1": -0.0153949,
            "a2a2": 0.0645772
        },
        "A0T23": {
            "a0a0": 0.00250071,
            "a0a1": 0.00829499,
            "a0a2": 0.00785183,
            "a1a0": 0.00730556,
            "a1a1": 0.111132,
            "a1a2": 0.384557,
            "a2a0": -0.0394125,
            "a2a1": -0.22413,
            "a2a2": 0.108592
        },
        "A1A0": {
            "a0a0": 0.000100914,
            "a0a1": 9.75431e-5,
            "a0a2": -0.00161144,
            "a1a0": -0.000682147,
            "a1a1": 0.00917033,
            "a1a2": -0.0143502,
            "a2a0": 0.00104604,
            "a2a1": 0.0184682,
            "a2a2": 0.00237548
        },
        "A1A1": {
            "a0a0": 0.000864246,
            "a0a1": 0.00260453,
            "a0a2": 0.00395779,
            "a1a0": 0.00260453,
            "a1a1": 0.0360718,
            "a1a2": 0.0653354,
            "a2a0": 0.00395779,
            "a2a1": 0.0653354,
            "a2a2": 0.229644
        },
        "A1A12": {
            "a0a0": 7.25363e-5,
            "a0a1": -0.00104125,
            "a0a2": -0.00669207,
            "a1a0": -0.000490323,
            "a1a1": 0.00478235,
            "a1a2": -0.0249621,
            "a2a0": 0.000751883,
            "a2a1": 0.0118954,
            "a2a2": 0.000885987
        },
        "A1V": {
            "a0a0": 0.000974834,
            "a0a1": 0.00330671,
            "a0a2": -0.0198086,
            "a1a0": 0.00311478,
            "a1a1": 0.0441485,
            "a1a2": -0.138948,
            "a2a0": 0.00434866,
            "a2a1": 0.086891,
            "a2a2": -0.0659423
        },
        "A1T1": {
            "a0a0": 0.000814609,
            "a0a1": 0.0026388,
            "a0a2": -0.0169465,
            "a1a0": 0.00249075,
            "a1a1": 0.0337874,
            "a1a2": -0.111606,
            "a2a0": 0.00350446,
            "a2a1": 0.0665396,
            "a2a2": -0.0688519
        },
        "A1T2": {
            "a0a0": 0.000814609,
            "a0a1": 0.00261009,
            "a0a2": 0.00503438,
            "a1a0": 0.00249075,
            "a1a1": 0.0345398,
            "a1a2": 0.067044,
            "a2a0": 0.00350446,
            "a2a1": 0.0637692,
            "a2a2": 0.222417
        },
        "A1T23": {
            "a0a0": 0.000454099,
            "a0a1": 0.00068834,
            "a0a2": -0.00199666,
            "a1a0": -0.000399064,
            "a1a1": 0.0254968,
            "a1a2": 0.0116565,
            "a2a0": 0.00298496,
            "a2a1": 0.0476722,
            "a2a2": 0.0941919
        },
        "A12A0": {
            "a0a0": 0.0015363,
            "a0a1": 0.00283936,
            "a0a2": -0.0160691,
            "a1a0": 0.00514866,
            "a1a1": 0.044582,
            "a1a2": -0.12006,
            "a2a0": 0.0139514,
            "a2a1": 0.18106,
            "a2a2": -0.317934
        },
        "A12A1": {
            "a0a0": 7.25363e-5,
            "a0a1": -0.000490323,
            "a0a2": 0.000751883,
            "a1a0": -0.00104125,
            "a1a1": 0.00478235,
            "a1a2": 0.0118954,
            "a2a0": -0.00669207,
            "a2a1": -0.0249621,
            "a2a2": 0.000885987
        },
        "A12A12": {
            "a0a0": 0.00110428,
            "a0a1": 0.00370082,
            "a0a2": 0.0100282,
            "a1a0": 0.00370082,
            "a1a1": 0.0415166,
            "a1a2": 0.142064,
            "a2a0": 0.0100282,
            "a2a1": 0.142064,
            "a2a2": 0.704012
        },
        "A12V": {
            "a0a0": 5.84299e-5,
            "a0a1": -0.000650788,
            "a0a2": 0.00575856,
            "a1a0": -0.00152224,
            "a1a1": 0.0102423,
            "a1a2": -0.0119941,
            "a2a0": -0.00941065,
            "a2a1": -0.00742799,
            "a2a2": 0.136128
        },
        "A12T1": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.00042206,
            "a0a2": 0.0040675,
            "a1a0": -0.00111797,
            "a1a1": 0.00829199,
            "a1a2": -0.0113223,
            "a2a0": -0.0074381,
            "a2a1": -0.00421598,
            "a2a2": 0.100428
        },
        "A12T2": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.000416981,
            "a0a2": -0.000323002,
            "a1a0": -0.00111797,
            "a1a1": 0.00491265,
            "a1a2": 0.0112216,
            "a2a0": -0.0074381,
            "a2a1": -0.0218981,
            "a2a2": 0.0138336
        },
        "A12T23": {
            "a0a0": 0.00179749,
            "a0a1": 0.00596238,
            "a0a2": 0.00564384,
            "a1a0": 0.0056311,
            "a1a1": 0.0847634,
            "a1a2": 0.243226,
            "a2a0": 0.0123893,
            "a2a1": 0.251951,
            "a2a2": 1.0844
        },
        "VA0": {
            "a0a0": 8.1289e-5,
            "a0a1": -0.000407113,
            "a0a2": -0.00130905,
            "a1a0": -0.00090539,
            "a1a1": 0.0164555,
            "a1a2": -0.0330845,
            "a2a0": 0.00801143,
            "a2a1": -4.55197e-6,
            "a2a2": 0.44275
        },
        "VA1": {
            "a0a0": 0.000974834,
            "a0a1": 0.00311478,
            "a0a2": 0.00434866,
            "a1a0": 0.00330671,
            "a1a1": 0.0441485,
            "a1a2": 0.086891,
            "a2a0": -0.0198086,
            "a2a1": -0.138948,
            "a2a2": -0.0659423
        },
        "VA12": {
            "a0a0": 5.84299e-5,
            "a0a1": -0.00152224,
            "a0a2": -0.00941065,
            "a1a0": -0.000650788,
            "a1a1": 0.0102423,
            "a1a2": -0.00742799,
            "a2a0": 0.00575856,
            "a2a1": -0.0119941,
            "a2a2": 0.136128
        },
        "VV": {
            "a0a0": 0.00129997,
            "a0a1": 0.00434915,
            "a0a2": -0.0285189,
            "a1a0": 0.00434915,
            "a1a1": 0.0580113,
            "a1a2": -0.194918,
            "a2a0": -0.0285189,
            "a2a1": -0.194918,
            "a2a2": 1.92725
        },
        "VT1": {
            "a0a0": 0.00100787,
            "a0a1": 0.00323834,
            "a0a2": -0.0216853,
            "a1a0": 0.00339315,
            "a1a1": 0.0439533,
            "a1a2": -0.153659,
            "a2a0": -0.0238972,
            "a2a1": -0.146992,
            "a2a2": 1.43943
        },
        "VT2": {
            "a0a0": 0.00100787,
            "a0a1": 0.00323292,
            "a0a2": 0.00539067,
            "a1a0": 0.00339315,
            "a1a1": 0.043172,
            "a1a2": 0.0896041,
            "a2a0": -0.0238972,
            "a2a1": -0.144257,
            "a2a2": -0.00685461
        },
        "VT23": {
            "a0a0": 0.000486755,
            "a0a1": -8.89235e-5,
            "a0a2": -0.00708657,
            "a1a0": -0.000610159,
            "a1a1": 0.0388931,
            "a1a2": 0.0450997,
            "a2a0": 0.0134809,
            "a2a1": 0.00143756,
            "a2a2": 0.725879
        },
        "T1A0": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.00047492,
            "a0a2": -0.0036903,
            "a1a0": -0.000587178,
            "a1a1": 0.0133315,
            "a1a2": -0.0267646,
            "a2a0": 0.0056588,
            "a2a1": -0.00434557,
            "a2a2": 0.34459
        },
        "T1A1": {
            "a0a0": 0.000814609,
            "a0a1": 0.00249075,
            "a0a2": 0.00350446,
            "a1a0": 0.0026388,
            "a1a1": 0.0337874,
            "a1a2": 0.0665396,
            "a2a0": -0.0169465,
            "a2a1": -0.111606,
            "a2a2": -0.0688519
        },
        "T1A12": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.00111797,
            "a0a2": -0.0074381,
            "a1a0": -0.00042206,
            "a1a1": 0.00829199,
            "a1a2": -0.00421598,
            "a2a0": 0.0040675,
            "a2a1": -0.0113223,
            "a2a2": 0.100428
        },
        "T1V": {
            "a0a0": 0.00100787,
            "a0a1": 0.00339315,
            "a0a2": -0.0238972,
            "a1a0": 0.00323834,
            "a1a1": 0.0439533,
            "a1a2": -0.146992,
            "a2a0": -0.0216853,
            "a2a1": -0.153659,
            "a2a2": 1.43943
        },
        "T1T1": {
            "a0a0": 0.00094032,
            "a0a1": 0.00288777,
            "a0a2": -0.0219152,
            "a1a0": 0.00288777,
            "a1a1": 0.0343945,
            "a1a2": -0.124964,
            "a2a0": -0.0219152,
            "a2a1": -0.124964,
            "a2a2": 1.20702
        },
        "T1T2": {
            "a0a0": 0.00094032,
            "a0a1": 0.00276196,
            "a0a2": 0.00408895,
            "a1a0": 0.00288777,
            "a1a1": 0.0335171,
            "a1a2": 0.0702928,
            "a2a0": -0.0219152,
            "a2a1": -0.120186,
            "a2a2": -0.0346146
        },
        "T1T23": {
            "a0a0": 0.000374405,
            "a0a1": -0.000296207,
            "a0a2": -0.00891443,
            "a1a0": -0.000287627,
            "a1a1": 0.031277,
            "a1a2": 0.0389373,
            "a2a0": 0.00968106,
            "a2a1": -0.0100629,
            "a2a2": 0.525475
        },
        "T2A0": {
            "a0a0": 8.66086e-5,
            "a0a1": -0.00047492,
            "a0a2": -0.0036903,
            "a1a0": -0.000580113,
            "a1a1": 0.00894128,
            "a1a2": -0.0153949,
            "a2a0": -0.000449368,
            "a2a1": 0.0352051,
            "a2a2": 0.0645772
        },
        "T2A1": {
            "a0a0": 0.000814609,
            "a0a1": 0.00249075,
            "a0a2": 0.00350446,
            "a1a0": 0.00261009,
            "a1a1": 0.0345398,
            "a1a2": 0.0637692,
            "a2a0": 0.00503438,
            "a2a1": 0.067044,
            "a2a2": 0.222417
        },
        "T2A12": {
            "a0a0": 6.22537e-5,
            "a0a1": -0.00111797,
            "a0a2": -0.0074381,
            "a1a0": -0.000416981,
            "a1a1": 0.00491265,
            "a1a2": -0.0218981,
            "a2a0": -0.000323002,
            "a2a1": 0.0112216,
            "a2a2": 0.0138336
        },
        "T2V": {
            "a0a0": 0.00100787,
            "a0a1": 0.00339315,
            "a0a2": -0.0238972,
            "a1a0": 0.00323292,
            "a1a1": 0.043172,
            "a1a2": -0.144257,
            "a2a0": 0.00539067,
            "a2a1": 0.0896041,
            "a2a2": -0.00685461
        },
        "T2T1": {
            "a0a0": 0.00094032,
            "a0a1": 0.00288777,
            "a0a2": -0.0219152,
            "a1a0": 0.00276196,
            "a1a1": 0.0335171,
            "a1a2": -0.120186,
            "a2a0": 0.00408895,
            "a2a1": 0.0702928,
            "a2a2": -0.0346146
        },
        "T2T2": {
            "a0a0": 0.00094032,
            "a0a1": 0.00276196,
            "a0a2": 0.00408895,
            "a1a0": 0.00276196,
            "a1a1": 0.0338168,
            "a1a2": 0.0667645,
            "a2a0": 0.00408895,
            "a2a1": 0.0667645,
            "a2a2": 0.264243
        },
        "T2T23": {
            "a0a0": 0.000374405,
            "a0a1": -0.000296207,
            "a0a2": -0.00891443,
            "a1a0": -0.000252799,
            "a1a1": 0.0246386,
            "a1a2": 0.00929163,
            "a2a0": 0.0034195,
            "a2a1": 0.0755212,
            "a2a2": 0.298624
        },
        "T23A0": {
            "a0a0": 0.00250071,
            "a0a1": 0.00730556,
            "a0a2": -0.0394125,
            "a1a0": 0.00829499,
            "a1a1": 0.111132,
            "a1a2": -0.22413,
            "a2a0": 0.00785183,
            "a2a1": 0.384557,
            "a2a2": 0.108592
        },
        "T23A1": {
            "a0a0": 0.000454099,
            "a0a1": -0.000399064,
            "a0a2": 0.00298496,
            "a1a0": 0.00068834,
            "a1a1": 0.0254968,
            "a1a2": 0.0476722,
            "a2a0": -0.00199666,
            "a2a1": 0.0116565,
            "a2a2": 0.0941919
        },
        "T23A12": {
            "a0a0": 0.00179749,
            "a0a1": 0.0056311,
            "a0a2": 0.0123893,
            "a1a0": 0.00596238,
            "a1a1": 0.0847634,
            "a1a2": 0.251951,
            "a2a0": 0.00564384,
            "a2a1": 0.243226,
            "a2a2": 1.0844
        },
        "T23V": {
            "a0a0": 0.000486755,
            "a0a1": -0.000610159,
            "a0a2": 0.0134809,
            "a1a0": -8.89235e-5,
            "a1a1": 0.0388931,
            "a1a2": 0.00143756,
            "a2a0": -0.00708657,
            "a2a1": 0.0450997,
            "a2a2": 0.725879
        },
        "T23T1": {
            "a0a0": 0.000374405,
            "a0a1": -0.000287627,
            "a0a2": 0.00968106,
            "a1a0": -0.000296207,
            "a1a1": 0.031277,
            "a1a2": -0.0100629,
            "a2a0": -0.00891443,
            "a2a1": 0.0389373,
            "a2a2": 0.525475
        },
        "T23T2": {
            "a0a0": 0.000374405,
            "a0a1": -0.000252799,
            "a0a2": 0.0034195,
            "a1a0": -0.000296207,
            "a1a1": 0.0246386,
            "a1a2": 0.0755212,
            "a2a0": -0.00891443,
            "a2a1": 0.00929163,
            "a2a2": 0.298624
        },
        "T23T23": {
            "a0a0": 0.0069185,
            "a0a1": 0.0168471,
            "a0a2": 0.0215242,
            "a1a0": 0.0168471,
            "a1a1": 0.241307,
            "a1a2": 0.764839,
            "a2a0": 0.0215242,
            "a2a1": 0.764839,
            "a2a2": 3.83208
        }
    }
}

==> anc/Bomega_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.327866,
            "a1": -0.826659,
            "a2": 1.42113
        },
        "A1": {
            "a0": 0.242567,
            "a1": 0.342791,
            "a2": 0.0926204
        },
        "A12": {
            "a0": 0.270411,
            "a1": 0.65589,
            "a2": 0.277567
        },
        "V": {
            "a0": 0.304239,
            "a1": -0.832336,
            "a2": 1.71741
        },
        "T1": {
            "a0": 0.25137,
            "a1": -0.715314,
            "a2": 1.41463
        },
        "T2": {
            "a0": 0.25137,
            "a1": 0.412936,
            "a2": 0.460141
        },
        "T23": {
            "a0": 0.682582,
            "a1": 1.64618,
            "a2": 2.4695
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0480786,
            "a1": 0.300443,
            "a2": 1.24689
        },
        "A1": {
            "a0": 0.0308564,
            "a1": 0.239608,
            "a2": 0.570419
        },
        "A12": {
            "a0": 0.0396533,
            "a1": 0.258819,
            "a2": 0.982795
        },
        "V": {
            "a0": 0.0382072,
            "a1": 0.290439,
            "a2": 1.24298
        },
        "T1": {
            "a0": 0.0309314,
            "a1": 0.22443,
            "a2": 1.00661
        },
        "T2": {
            "a0": 0.0309314,
            "a1": 0.228611,
            "a2": 0.568578
        },
        "T23": {
            "a0": 0.090213,
            "a1": 0.619209,
            "a2": 2.19156
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.524953,
            "a0a2": -0.333809,
            "a1a0": 0.524953,
            "a1a1": 1.0,
            "a1a2": -0.527838,
            "a2a0": -0.333809,
            "a2a1": -0.527838,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.208291,
            "a0a1": 0.0203634,
            "a0a2": -0.003157,
            "a1a0": 0.0991649,
            "a1a1": 0.129635,
            "a1a2": 0.0879324,
            "a2a0": 0.038899,
            "a2a1": -0.0409849,
            "a2a2": 0.030867
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.635848,
            "a0a2": 0.480903,
            "a1a0": 0.524953,
            "a1a1": 0.936956,
            "a1a2": 0.842975,
            "a2a0": -0.333809,
            "a2a1": -0.565729,
            "a2a2": -0.41337
        },
        "A0V": {
            "a0a0": 0.180387,
            "a0a1": 0.00675486,
            "a0a2": 0.0542034,
            "a1a0": 0.0333335,
            "a1a1": 0.18914,
            "a1a2": 0.0132115,
            "a2a0": 0.0733891,
            "a2a1": -0.089888,
            "a2a2": 0.218305
        },
        "A0T1": {
            "a0a0": 0.176195,
            "a0a1": 0.0165732,
            "a0a2": 0.0546399,
            "a1a0": 0.0625209,
            "a1a1": 0.214334,
            "a1a2": -0.0370608,
            "a2a0": -0.018428,
            "a2a1": -0.101042,
            "a2a2": 0.245985
        },
        "A0T2": {
            "a0a0": 0.176195,
            "a0a1": 0.0131824,
            "a0a2": -0.0269823,
            "a1a0": 0.0625209,
            "a1a1": 0.132122,
            "a1a2": 0.132955,
            "a2a0": -0.018428,
            "a2a1": -0.0449619,
            "a2a2": 0.102269
        },
        "A0T23": {
            "a0a0": 0.770702,
            "a0a1": 0.525096,
            "a0a2": 0.34287,
            "a1a0": 0.533311,
            "a1a1": 0.931289,
            "a1a2": 0.800563,
            "a2a0": -0.352216,
            "a2a1": -0.451853,
            "a2a2": -0.120401
        },
        "A1A0": {
            "a0a0": 0.208291,
            "a0a1": 0.0991649,
            "a0a2": 0.038899,
            "a1a0": 0.0203634,
            "a1a1": 0.129635,
            "a1a2": -0.0409849,
            "a2a0": -0.003157,
            "a2a1": 0.0879324,
            "a2a2": 0.030867
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.589017,
            "a0a2": 0.456565,
            "a1a0": 0.589017,
            "a1a1": 1.0,
            "a1a2": 0.851387,
            "a2a0": 0.456565,
            "a2a1": 0.851387,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.208291,
            "a0a1": 0.0294822,
            "a0a2": -0.127614,
            "a1a0": 0.0203634,
            "a1a1": 0.0946149,
            "a1a2": -0.185653,
            "a2a0": -0.003157,
            "a2a1": 0.0700719,
            "a2a2": -0.103081
        },
        "A1V": {
            "a0a0": 0.93855,
            "a0a1": 0.58298,
            "a0a2": -0.467719,
            "a1a0": 0.567415,
            "a1a1": 0.978333,
            "a1a2": -0.562547,
            "a2a0": 0.417325,
            "a2a1": 0.872621,
            "a2a2": -0.225765
        },
        "A1T1": {
            "a0a0": 0.930331,
            "a0a1": 0.591319,
            "a0a2": -0.488715,
            "a1a0": 0.568897,
            "a1a1": 0.975522,
            "a1a2": -0.601925,
            "a2a0": 0.410182,
            "a2a1": 0.867738,
            "a2a2": -0.283797
        },
        "A1T2": {
            "a0a0": 0.930331,
            "a0a1": 0.590133,
            "a0a2": 0.452079,
            "a1a0": 0.568897,
            "a1a1": 0.99461,
            "a1a2": 0.815498,
            "a2a0": 0.410182,
            "a2a1": 0.848605,
            "a2a2": 0.948437
        },
        "A1T23": {
            "a0a0": 0.233233,
            "a0a1": 0.183956,
            "a0a2": 0.111102,
            "a1a0": 0.0552365,
            "a1a1": 0.215988,
            "a1a2": -0.0268958,
            "a2a0": 0.0332995,
            "a2a1": 0.158992,
            "a2a2": 0.0198595
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.524953,
            "a0a2": -0.333809,
            "a1a0": 0.635848,
            "a1a1": 0.936956,
            "a1a2": -0.565729,
            "a2a0": 0.480903,
            "a2a1": 0.842975,
            "a2a2": -0.41337
        },
        "A12A1": {
            "a0a0": 0.208291,
            "a0a1": 0.0203634,
            "a0a2": -0.003157,
            "a1a0": 0.0294822,
            "a1a1": 0.0946149,
            "a1a2": 0.0700719,
            "a2a0": -0.127614,
            "a2a1": -0.185653,
            "a2a2": -0.103081
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.635848,
            "a0a2": 0.480903,
            "a1a0": 0.635848,
            "a1a1": 1.0,
            "a1a2": 0.872133,
            "a2a0": 0.480903,
            "a2a1": 0.872133,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.180387,
            "a0a1": 0.00675486,
            "a0a2": 0.0542034,
            "a1a0": -0.0294389,
            "a1a1": 0.159192,
            "a1a2": -0.024179,
            "a2a0": -0.18189,
            "a2a1": -0.100046,
            "a2a2": 0.171179
        },
        "A12T1": {
            "a0a0": 0.176195,
            "a0a1": 0.0165732,
            "a0a2": 0.0546399,
            "a1a0": 0.00753627,
            "a1a1": 0.181094,
            "a1a2": -0.0622939,
            "a2a0": -0.153147,
            "a2a1": -0.079686,
            "a2a2": 0.138865
        },
        "A12T2": {
            "a0a0": 0.176195,
            "a0a1": 0.0131824,
            "a0a2": -0.0269823,
            "a1a0": 0.00753627,
            "a1a1": 0.098796,
            "a1a2": 0.0775529,
            "a2a0": -0.153147,
            "a2a1": -0.176376,
            "a2a2": -0.0779294
        },
        "A12T23": {
            "a0a0": 0.770702,
            "a0a1": 0.525096,
            "a0a2": 0.34287,
            "a1a0": 0.553929,
            "a1a1": 0.904364,
            "a1a2": 0.728249,
            "a2a0": 0.382613,
            "a2a1": 0.697291,
            "a2a2": 0.739104
        },
        "VA0": {
            "a0a0": 0.180387,
            "a0a1": 0.0333335,
            "a0a2": 0.0733891,
            "a1a0": 0.00675486,
            "a1a1": 0.18914,
            "a1a2": -0.089888,
            "a2a0": 0.0542034,
            "a2a1": 0.0132115,
            "a2a2": 0.218305
        },
        "VA1": {
            "a0a0": 0.93855,
            "a0a1": 0.567415,
            "a0a2": 0.417325,
            "a1a0": 0.58298,
            "a1a1": 0.978333,
            "a1a2": 0.872621,
            "a2a0": -0.467719,
            "a2a1": -0.562547,
            "a2a2": -0.225765
        },
        "VA12": {
            "a0a0": 0.180387,
            "a0a1": -0.0294389,
            "a0a2": -0.18189,
            "a1a0": 0.00675486,
            "a1a1": 0.159192,
            "a1a2": -0.100046,
            "a2a0": 0.0542034,
            "a2a1": -0.024179,
            "a2a2": 0.171179
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.588129,
            "a0a2": -0.528796,
            "a1a0": 0.588129,
            "a1a1": 1.0,
            "a1a2": -0.574626,
            "a2a0": -0.528796,
            "a2a1": -0.574626,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.933939,
            "a0a1": 0.572136,
            "a0a2": -0.509374,
            "a1a0": 0.577399,
            "a1a1": 0.990621,
            "a1a2": -0.611285,
            "a2a0": -0.548404,
            "a2a1": -0.566372,
            "a2a2": 0.955873
        },
        "VT2": {
            "a0a0": 0.933939,
            "a0a1": 0.580763,
            "a0a2": 0.419125,
            "a1a0": 0.577399,
            "a1a1": 0.984317,
            "a1a2": 0.848277,
            "a2a0": -0.548404,
            "a2a1": -0.585025,
            "a2a2": -0.137805
        },
        "VT23": {
            "a0a0": 0.192203,
            "a0a1": 0.119915,
            "a0a2": 0.050211,
            "a1a0": 0.0455985,
            "a1a1": 0.264461,
            "a1a2": 0.0275854,
            "a2a0": 0.0698679,
            "a2a1": 0.00030263,
            "a2a2": 0.279111
        },
        "T1A0": {
            "a0a0": 0.176195,
            "a0a1": 0.0625209,
            "a0a2": -0.018428,
            "a1a0": 0.0165732,
            "a1a1": 0.214334,
            "a1a2": -0.101042,
            "a2a0": 0.0546399,
            "a2a1": -0.0370608,
            "a2a2": 0.245985
        },
        "T1A1": {
            "a0a0": 0.930331,
            "a0a1": 0.568897,
            "a0a2": 0.410182,
            "a1a0": 0.591319,
            "a1a1": 0.975522,
            "a1a2": 0.867738,
            "a2a0": -0.488715,
            "a2a1": -0.601925,
            "a2a2": -0.283797
        },
        "T1A12": {
            "a0a0": 0.176195,
            "a0a1": 0.00753627,
            "a0a2": -0.153147,
            "a1a0": 0.0165732,
            "a1a1": 0.181094,
            "a1a2": -0.079686,
            "a2a0": 0.0546399,
            "a2a1": -0.0622939,
            "a2a2": 0.138865
        },
        "T1V": {
            "a0a0": 0.933939,
            "a0a1": 0.577399,
            "a0a2": -0.548404,
            "a1a0": 0.572136,
            "a1a1": 0.990621,
            "a1a2": -0.566372,
            "a2a0": -0.509374,
            "a2a1": -0.611285,
            "a2a2": 0.955873
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.60369,
            "a0a2": -0.601034,
            "a1a0": 0.60369,
            "a1a1": 1.0,
            "a1a2": -0.623859,
            "a2a0": -0.601034,
            "a2a1": -0.623859,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.597246,
            "a0a2": 0.401851,
            "a1a0": 0.60369,
            "a1a1": 0.987462,
            "a1a2": 0.853099,
            "a2a0": -0.601034,
            "a2a1": -0.632653,
            "a2a2": -0.191974
        },
        "T1T23": {
            "a0a0": 0.194852,
            "a0a1": 0.138023,
            "a0a2": 0.0241146,
            "a1a0": 0.0579645,
            "a1a1": 0.287881,
            "a1a2": 0.0469743,
            "a2a0": 0.0533288,
            "a2a1": -0.0507952,
            "a2a2": 0.234941
        },
        "T2A0": {
            "a0a0": 0.176195,
            "a0a1": 0.0625209,
            "a0a2": -0.018428,
            "a1a0": 0.0131824,
            "a1a1": 0.132122,
            "a1a2": -0.0449619,
            "a2a0": -0.0269823,
            "a2a1": 0.132955,
            "a2a2": 0.102269
        },
        "T2A1": {
            "a0a0": 0.930331,
            "a0a1": 0.568897,
            "a0a2": 0.410182,
            "a1a0": 0.590133,
            "a1a1": 0.99461,
            "a1a2": 0.848605,
            "a2a0": 0.452079,
            "a2a1": 0.815498,
            "a2a2": 0.948437
        },
        "T2A12": {
            "a0a0": 0.176195,
            "a0a1": 0.00753627,
            "a0a2": -0.153147,
            "a1a0": 0.0131824,
            "a1a1": 0.098796,
            "a1a2": -0.176376,
            "a2a0": -0.0269823,
            "a2a1": 0.0775529,
            "a2a2": -0.0779294
        },
        "T2V": {
            "a0a0": 0.933939,
            "a0a1": 0.577399,
            "a0a2": -0.548404,
            "a1a0": 0.580763,
            "a1a1": 0.984317,
            "a1a2": -0.585025,
            "a2a0": 0.419125,
            "a2a1": 0.848277,
            "a2a2": -0.137805
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.60369,
            "a0a2": -0.601034,
            "a1a0": 0.597246,
            "a1a1": 0.987462,
            "a1a2": -0.632653,
            "a2a0": 0.401851,
            "a2a1": 0.853099,
            "a2a2": -0.191974
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.597246,
            "a0a2": 0.401851,
            "a1a0": 0.597246,
            "a1a1": 1.0,
            "a1a2": 0.825029,
            "a2a0": 0.401851,
            "a2a1": 0.825029,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.194852,
            "a0a1": 0.138023,
            "a0a2": 0.0241146,
            "a1a0": 0.0485042,
            "a1a1": 0.216984,
            "a1a2": -0.0266729,
            "a2a0": 0.0244994,
            "a2a1": 0.213229,
            "a2a2": 0.134367
        },
        "T23A0": {
            "a0a0": 0.770702,
            "a0a1": 0.533311,
            "a0a2": -0.352216,
            "a1a0": 0.525096,
            "a1a1": 0.931289,
            "a1a2": -0.451853,
            "a2a0": 0.34287,
            "a2a1": 0.800563,
            "a2a2": -0.120401
        },
        "T23A1": {
            "a0a0": 0.233233,
            "a0a1": 0.0552365,
            "a0a2": 0.0332995,
            "a1a0": 0.183956,
            "a1a1": 0.215988,
            "a1a2": 0.158992,
            "a2a0": 0.111102,
            "a2a1": -0.0268958,
            "a2a2": 0.0198595
        },
        "T23A12": {
            "a0a0": 0.770702,
            "a0a1": 0.553929,
            "a0a2": 0.382613,
            "a1a0": 0.525096,
            "a1a1": 0.904364,
            "a1a2": 0.697291,
            "a2a0": 0.34287,
            "a2a1": 0.728249,
            "a2a2": 0.739104
        },
        "T23V": {
            "a0a0": 0.192203,
            "a0a1": 0.0455985,
            "a0a2": 0.0698679,
            "a1a0": 0.119915,
            "a1a1": 0.264461,
            "a1a2": 0.00030263,
            "a2a0": 0.050211,
            "a2a1": 0.0275854,
            "a2a2": 0.279111
        },
        "T23T1": {
            "a0a0": 0.194852,
            "a0a1": 0.0579645,
            "a0a2": 0.0533288,
            "a1a0": 0.138023,
            "a1a1": 0.287881,
            "a1a2": -0.0507952,
            "a2a0": 0.0241146,
            "a2a1": 0.0469743,
            "a2a2": 0.234941
        },
        "T23T2": {
            "a0a0": 0.194852,
            "a0a1": 0.0485042,
            "a0a2": 0.0244994,
            "a1a0": 0.138023,
            "a1a1": 0.216984,
            "a1a2": 0.213229,
            "a2a0": 0.0241146,
            "a2a1": -0.0266729,
            "a2a2": 0.134367
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.570765,
            "a0a2": 0.339481,
            "a1a0": 0.570765,
            "a1a1": 1.0,
            "a1a2": 0.838329,
            "a2a0": 0.339481,
            "a2a1": 0.838329,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00231155,
            "a0a1": 0.0075829,
            "a0a2": -0.0200114,
            "a1a0": 0.0075829,
            "a1a1": 0.0902662,
            "a1a2": -0.197738,
            "a2a0": -0.0200114,
            "a2a1": -0.197738,
            "a2a2": 1.55473
        },
        "A0A1": {
            "a0a0": 0.000309007,
            "a0a1": 0.000234587,
            "a0a2": -8.65807e-5,
            "a1a0": 0.000919318,
            "a1a1": 0.00933227,
            "a1a2": 0.0150697,
            "a2a0": 0.00149662,
            "a2a1": -0.0122448,
            "a2a2": 0.0219541
        },
        "A0A12": {
            "a0a0": 0.00190648,
            "a0a1": 0.00791226,
            "a0a2": 0.0227234,
            "a1a0": 0.00625407,
            "a1a1": 0.072858,
            "a1a2": 0.248909,
            "a2a0": -0.0165046,
            "a2a1": -0.182571,
            "a2a2": -0.506558
        },
        "A0V": {
            "a0a0": 0.000331362,
            "a0a1": 9.43241e-5,
            "a0a2": 0.00323922,
            "a1a0": 0.000382638,
            "a1a1": 0.0165045,
            "a1a2": 0.00493377,
            "a2a0": 0.00349626,
            "a2a1": -0.0325524,
            "a2a2": 0.338341
        },
        "A0T1": {
            "a0a0": 0.000262026,
            "a0a1": 0.000178829,
            "a0a2": 0.00264437,
            "a1a0": 0.000581016,
            "a1a1": 0.0144522,
            "a1a2": -0.0112082,
            "a2a0": -0.000710729,
            "a2a1": -0.0282753,
            "a2a2": 0.308742
        },
        "A0T2": {
            "a0a0": 0.000262026,
            "a0a1": 0.000144892,
            "a0a2": -0.0007376,
            "a1a0": 0.000581016,
            "a1a1": 0.00907479,
            "a1a2": 0.0227122,
            "a2a0": -0.000710729,
            "a2a1": -0.0128165,
            "a2a2": 0.0725039
        },
        "A0T23": {
            "a0a0": 0.00334278,
            "a0a1": 0.0156325,
            "a0a2": 0.0361273,
            "a1a0": 0.0144548,
            "a1a1": 0.173255,
            "a1a2": 0.527123,
            "a2a0": -0.0396191,
            "a2a1": -0.348869,
            "a2a2": -0.329012
        },
        "A1A0": {
            "a0a0": 0.000309007,
            "a0a1": 0.000919318,
            "a0a2": 0.00149662,
            "a1a0": 0.000234587,
            "a1a1": 0.00933227,
            "a1a2": -0.0122448,
            "a2a0": -8.65807e-5,
            "a2a1": 0.0150697,
            "a2a2": 0.0219541
        },
        "A1A1": {
            "a0a0": 0.000952117,
            "a0a1": 0.00435486,
            "a0a2": 0.00803603,
            "a1a0": 0.00435486,
            "a1a1": 0.0574119,
            "a1a2": 0.116365,
            "a2a0": 0.00803603,
            "a2a1": 0.116365,
            "a2a2": 0.325378
        },
        "A1A12": {
            "a0a0": 0.000254857,
            "a0a1": 0.000235451,
            "a0a2": -0.00386996,
            "a1a0": 0.000193478,
            "a1a1": 0.00586754,
            "a1a2": -0.0437185,
            "a2a0": -7.14083e-5,
            "a2a1": 0.0103451,
            "a2a2": -0.0577879
        },
        "A1V": {
            "a0a0": 0.00110649,
            "a0a1": 0.0052246,
            "a0a2": -0.0179388,
            "a1a0": 0.00519453,
            "a1a1": 0.0680835,
            "a1a2": -0.167542,
            "a2a0": 0.00909523,
            "a2a1": 0.144569,
            "a2a2": -0.160071
        },
        "A1T1": {
            "a0a0": 0.000887937,
            "a0a1": 0.00409494,
            "a0a2": -0.0151796,
            "a1a0": 0.00421632,
            "a1a1": 0.0524588,
            "a1a2": -0.145179,
            "a2a0": 0.0072372,
            "a2a1": 0.111087,
            "a2a2": -0.162953
        },
        "A1T2": {
            "a0a0": 0.000887937,
            "a0a1": 0.00416287,
            "a0a2": 0.00793139,
            "a1a0": 0.00421632,
            "a1a1": 0.0544818,
            "a1a2": 0.1111,
            "a2a0": 0.0072372,
            "a2a1": 0.110662,
            "a2a2": 0.307604
        },
        "A1T23": {
            "a0a0": 0.000649238,
            "a0a1": 0.00351476,
            "a0a2": 0.00751315,
            "a1a0": 0.00119398,
            "a1a1": 0.0320455,
            "a1a2": -0.0141234,
            "a2a0": 0.00171357,
            "a2a1": 0.0561573,
            "a2a2": 0.0248265
        },
        "A12A0": {
            "a0a0": 0.00190648,
            "a0a1": 0.00625407,
            "a0a2": -0.0165046,
            "a1a0": 0.00791226,
            "a1a1": 0.072858,
            "a1a2": -0.182571,
            "a2a0": 0.0227234,
            "a2a1": 0.248909,
            "a2a2": -0.506558
        },
        "A12A1": {
            "a0a0": 0.000254857,
            "a0a1": 0.000193478,
            "a0a2": -7.14083e-5,
            "a1a0": 0.000235451,
            "a1a1": 0.00586754,
            "a1a2": 0.0103451,
            "a2a0": -0.00386996,
            "a2a1": -0.0437185,
            "a2a2": -0.0577879
        },
        "A12A12": {
            "a0a0": 0.00157239,
            "a0a1": 0.00652572,
            "a0a2": 0.0187413,
            "a1a0": 0.00652572,
            "a1a1": 0.0669871,
            "a1a2": 0.221841,
            "a2a0": 0.0187413,
            "a2a1": 0.221841,
            "a2a2": 0.965887
        },
        "A12V": {
            "a0a0": 0.000273294,
            "a0a1": 7.77948e-5,
            "a0a2": 0.00267158,
            "a1a0": -0.000291114,
            "a1a1": 0.0119666,
            "a1a2": -0.0077785,
            "a2a0": -0.00682995,
            "a2a1": -0.0285574,
            "a2a2": 0.209111
        },
        "A12T1": {
            "a0a0": 0.000216109,
            "a0a1": 0.000147491,
            "a0a2": 0.00218097,
            "a1a0": 6.03325e-5,
            "a1a1": 0.0105192,
            "a1a2": -0.0162293,
            "a2a0": -0.00465556,
            "a2a1": -0.0175762,
            "a2a2": 0.137378
        },
        "A12T2": {
            "a0a0": 0.000216109,
            "a0a1": 0.000119501,
            "a0a2": -0.000608343,
            "a1a0": 6.03325e-5,
            "a1a1": 0.00584565,
            "a1a2": 0.0114126,
            "a2a0": -0.00465556,
            "a2a1": -0.0396279,
            "a2a2": -0.0435466
        },
        "A12T23": {
            "a0a0": 0.00275699,
            "a0a1": 0.012893,
            "a0a2": 0.0297964,
            "a1a0": 0.0129336,
            "a1a1": 0.144936,
            "a1a2": 0.413075,
            "a2a0": 0.0339228,
            "a2a1": 0.424341,
            "a2a2": 1.59193
        },
        "VA0": {
            "a0a0": 0.000331362,
            "a0a1": 0.000382638,
            "a0a2": 0.00349626,
            "a1a0": 9.43241e-5,
            "a1a1": 0.0165045,
            "a1a2": -0.0325524,
            "a2a0": 0.00323922,
            "a2a1": 0.00493377,
            "a2a2": 0.338341
        },
        "VA1": {
            "a0a0": 0.00110649,
            "a0a1": 0.00519453,
            "a0a2": 0.00909523,
            "a1a0": 0.0052246,
            "a1a1": 0.0680835,
            "a1a2": 0.144569,
            "a2a0": -0.0179388,
            "a2a1": -0.167542,
            "a2a2": -0.160071
        },
        "VA12": {
            "a0a0": 0.000273294,
            "a0a1": -0.000291114,
            "a0a2": -0.00682995,
            "a1a0": 7.77948e-5,
            "a1a1": 0.0119666,
            "a1a2": -0.0285574,
            "a2a0": 0.00267158,
            "a2a1": -0.0077785,
            "a2a2": 0.209111
        },
        "VV": {
            "a0a0": 0.00145979,
            "a0a1": 0.00652637,
            "a0a2": -0.0251128,
            "a1a0": 0.00652637,
            "a1a1": 0.0843547,
            "a1a2": -0.207445,
            "a2a0": -0.0251128,
            "a2a1": -0.207445,
            "a2a2": 1.54499
        },
        "VT1": {
            "a0a0": 0.00110373,
            "a0a1": 0.00490596,
            "a0a2": -0.0195903,
            "a1a0": 0.00518717,
            "a1a1": 0.0645717,
            "a1a2": -0.178714,
            "a2a0": -0.0210845,
            "a2a1": -0.157995,
            "a2a2": 1.19598
        },
        "VT2": {
            "a0a0": 0.00110373,
            "a0a1": 0.00507273,
            "a0a2": 0.00910497,
            "a1a0": 0.00518717,
            "a1a1": 0.0653563,
            "a1a2": 0.140082,
            "a2a0": -0.0210845,
            "a2a1": -0.16624,
            "a2a2": -0.0973907
        },
        "VT23": {
            "a0a0": 0.000662481,
            "a0a1": 0.00283698,
            "a0a2": 0.00420434,
            "a1a0": 0.00119474,
            "a1a1": 0.0475614,
            "a1a2": 0.0175585,
            "a2a0": 0.00783447,
            "a2a1": 0.000232923,
            "a2a2": 0.760315
        },
        "T1A0": {
            "a0a0": 0.000262026,
            "a0a1": 0.000581016,
            "a0a2": -0.000710729,
            "a1a0": 0.000178829,
            "a1a1": 0.0144522,
            "a1a2": -0.0282753,
            "a2a0": 0.00264437,
            "a2a1": -0.0112082,
            "a2a2": 0.308742
        },
        "T1A1": {
            "a0a0": 0.000887937,
            "a0a1": 0.00421632,
            "a0a2": 0.0072372,
            "a1a0": 0.00409494,
            "a1a1": 0.0524588,
            "a1a2": 0.111087,
            "a2a0": -0.0151796,
            "a2a1": -0.145179,
            "a2a2": -0.162953
        },
        "T1A12": {
            "a0a0": 0.000216109,
            "a0a1": 6.03325e-5,
            "a0a2": -0.00465556,
            "a1a0": 0.000147491,
            "a1a1": 0.0105192,
            "a1a2": -0.0175762,
            "a2a0": 0.00218097,
            "a2a1": -0.0162293,
            "a2a2": 0.137378
        },
        "T1V": {
            "a0a0": 0.00110373,
            "a0a1": 0.00518717,
            "a0a2": -0.0210845,
            "a1a0": 0.00490596,
            "a1a1": 0.0645717,
            "a1a2": -0.157995,
            "a2a0": -0.0195903,
            "a2a1": -0.178714,
            "a2a2": 1.19598
        },
        "T1T1": {
            "a0a0": 0.000956752,
            "a0a1": 0.00419077,
            "a0a2": -0.0187137,
            "a1a0": 0.00419077,
            "a1a1": 0.0503686,
            "a1a2": -0.140938,
            "a2a0": -0.0187137,
            "a2a1": -0.140938,
            "a2a2": 1.01326
        },
        "T1T2": {
            "a0a0": 0.000956752,
            "a0a1": 0.00422329,
            "a0a2": 0.00706732,
            "a1a0": 0.00419077,
            "a1a1": 0.0506639,
            "a1a2": 0.10886,
            "a2a0": -0.0187137,
            "a2a1": -0.145587,
            "a2a2": -0.109873
        },
        "T1T23": {
            "a0a0": 0.000543719,
            "a0a1": 0.00264357,
            "a0a2": 0.00163469,
            "a1a0": 0.00117358,
            "a1a1": 0.0400066,
            "a1a2": 0.0231044,
            "a2a0": 0.00484274,
            "a2a1": -0.0316607,
            "a2a2": 0.518289
        },
        "T2A0": {
            "a0a0": 0.000262026,
            "a0a1": 0.000581016,
            "a0a2": -0.000710729,
            "a1a0": 0.000144892,
            "a1a1": 0.00907479,
            "a1a2": -0.0128165,
            "a2a0": -0.0007376,
            "a2a1": 0.0227122,
            "a2a2": 0.0725039
        },
        "T2A1": {
            "a0a0": 0.000887937,
            "a0a1": 0.00421632,
            "a0a2": 0.0072372,
            "a1a0": 0.00416287,
            "a1a1": 0.0544818,
            "a1a2": 0.110662,
            "a2a0": 0.00793139,
            "a2a1": 0.1111,
            "a2a2": 0.307604
        },
        "T2A12": {
            "a0a0": 0.000216109,
            "a0a1": 6.03325e-5,
            "a0a2": -0.00465556,
            "a1a0": 0.000119501,
            "a1a1": 0.00584565,
            "a1a2": -0.0396279,
            "a2a0": -0.000608343,
            "a2a1": 0.0114126,
            "a2a2": -0.0435466
        },
        "T2V": {
            "a0a0": 0.00110373,
            "a0a1": 0.00518717,
            "a0a2": -0.0210845,
            "a1a0": 0.00507273,
            "a1a1": 0.0653563,
            "a1a2": -0.16624,
            "a2a0": 0.00910497,
            "a2a1": 0.140082,
            "a2a2": -0.0973907
        },
        "T2T1": {
            "a0a0": 0.000956752,
            "a0a1": 0.00419077,
            "a0a2": -0.0187137,
            "a1a0": 0.00422329,
            "a1a1": 0.0506639,
            "a1a2": -0.145587,
            "a2a0": 0.00706732,
            "a2a1": 0.10886,
            "a2a2": -0.109873
        },
        "T2T2": {
            "a0a0": 0.000956752,
            "a0a1": 0.00422329,
            "a0a2": 0.00706732,
            "a1a0": 0.00422329,
            "a1a1": 0.0522632,
            "a1a2": 0.10724,
            "a2a0": 0.00706732,
            "a2a1": 0.10724,
            "a2a2": 0.323281
        },
        "T2T23": {
            "a0a0": 0.000543719,
            "a0a1": 0.00264357,
            "a0a2": 0.00163469,
            "a1a0": 0.00100034,
            "a1a1": 0.0307159,
            "a1a2": -0.0133636,
            "a2a0": 0.00125665,
            "a2a1": 0.0750714,
            "a2a2": 0.167431
        },
        "T23A0": {
            "a0a0": 0.00334278,
            "a0a1": 0.0144548,
            "a0a2": -0.0396191,
            "a1a0": 0.0156325,
            "a1a1": 0.173255,
            "a1a2": -0.348869,
            "a2a0": 0.0361273,
            "a2a1": 0.527123,
            "a2a2": -0.329012
        },
        "T23A1": {
            "a0a0": 0.000649238,
            "a0a1": 0.00119398,
            "a0a2": 0.00171357,
            "a1a0": 0.00351476,
            "a1a1": 0.0320455,
            "a1a2": 0.0561573,
            "a2a0": 0.00751315,
            "a2a1": -0.0141234,
            "a2a2": 0.0248265
        },
        "T23A12": {
            "a0a0": 0.00275699,
            "a0a1": 0.0129336,
            "a0a2": 0.0339228,
            "a1a0": 0.012893,
            "a1a1": 0.144936,
            "a1a2": 0.424341,
            "a2a0": 0.0297964,
            "a2a1": 0.413075,
            "a2a2": 1.59193
        },
        "T23V": {
            "a0a0": 0.000662481,
            "a0a1": 0.00119474,
            "a0a2": 0.00783447,
            "a1a0": 0.00283698,
            "a1a1": 0.0475614,
            "a1a2": 0.000232923,
            "a2a0": 0.00420434,
            "a2a1": 0.0175585,
            "a2a2": 0.760315
        },
        "T23T1": {
            "a0a0": 0.000543719,
            "a0a1": 0.00117358,
            "a0a2": 0.00484274,
            "a1a0": 0.00264357,
            "a1a1": 0.0400066,
            "a1a2": -0.0316607,
            "a2a0": 0.00163469,
            "a2a1": 0.0231044,
            "a2a2": 0.518289
        },
        "T23T2": {
            "a0a0": 0.000543719,
            "a0a1": 0.00100034,
            "a0a2": 0.00125665,
            "a1a0": 0.00264357,
            "a1a1": 0.0307159,
            "a1a2": 0.0750714,
            "a2a0": 0.00163469,
            "a2a1": -0.0133636,
            "a2a2": 0.167431
        },
        "T23T23": {
            "a0a0": 0.00813839,
            "a0a1": 0.0318833,
            "a0a2": 0.0671178,
            "a1a0": 0.0318833,
            "a1a1": 0.38342,
            "a1a2": 1.13764,
            "a2a0": 0.0671178,
            "a2a1": 1.13764,
            "a2a2": 4.80295
        }
    }
}

==> anc/Brho_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.356161,
            "a1": -0.833013,
            "a2": 1.33088
        },
        "A1": {
            "a0": 0.261755,
            "a1": 0.393552,
            "a2": 0.163472
        },
        "A12": {
            "a0": 0.296777,
            "a1": 0.758805,
            "a2": 0.464519
        },
        "V": {
            "a0": 0.327414,
            "a1": -0.859703,
            "a2": 1.80233
        },
        "T1": {
            "a0": 0.271842,
            "a1": -0.742455,
            "a2": 1.45328
        },
        "T2": {
            "a0": 0.271842,
            "a1": 0.47089,
            "a2": 0.576188
        },
        "T23": {
            "a0": 0.747176,
            "a1": 1.89557,
            "a2": 2.92992
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0418849,
            "a1": 0.204028,
            "a2": 1.04954
        },
        "A1": {
            "a0": 0.0263558,
            "a1": 0.139048,
            "a2": 0.407577
        },
        "A12": {
            "a0": 0.0349012,
            "a1": 0.19709,
            "a2": 0.756364
        },
        "V": {
            "a0": 0.0310591,
            "a1": 0.182789,
            "a2": 0.965056
        },
        "T1": {
            "a0": 0.0255064,
            "a1": 0.142515,
            "a2": 0.773122
        },
        "T2": {
            "a0": 0.0255064,
            "a1": 0.134181,
            "a2": 0.46486
        },
        "T23": {
            "a0": 0.0756934,
            "a1": 0.428422,
            "a2": 1.80694
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.420778,
            "a0a2": -0.143956,
            "a1a0": 0.420778,
            "a1a1": 1.0,
            "a1a2": -0.208128,
            "a2a0": -0.143956,
            "a2a1": -0.208128,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.14551,
            "a0a1": -0.0490346,
            "a0a2": -0.087215,
            "a1a0": -0.0399745,
            "a1a1": 0.191692,
            "a1a2": 0.197389,
            "a2a0": 0.0775014,
            "a2a1": 0.0803786,
            "a2a2": 0.262602
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.560162,
            "a0a2": 0.379389,
            "a1a0": 0.420778,
            "a1a1": 0.878654,
            "a1a2": 0.835221,
            "a2a0": -0.143956,
            "a2a1": -0.301839,
            "a2a2": -0.237279
        },
        "A0V": {
            "a0a0": 0.162806,
            "a0a1": -0.0673115,
            "a0a2": -0.00691872,
            "a1a0": -0.101518,
            "a1a1": 0.257751,
            "a1a2": 0.0875959,
            "a2a0": 0.0283636,
            "a2a1": 0.0139713,
            "a2a2": 0.587489
        },
        "A0T1": {
            "a0a0": 0.154979,
            "a0a1": -0.0650376,
            "a0a2": 0.0149822,
            "a1a0": -0.108818,
            "a1a1": 0.277496,
            "a1a2": 0.059132,
            "a2a0": -0.119069,
            "a2a1": 0.0143235,
            "a2a2": 0.570876
        },
        "A0T2": {
            "a0a0": 0.154979,
            "a0a1": -0.045616,
            "a0a2": -0.128378,
            "a1a0": -0.108818,
            "a1a1": 0.196344,
            "a1a2": 0.237963,
            "a2a0": -0.119069,
            "a2a1": 0.0559857,
            "a2a2": 0.434492
        },
        "A0T23": {
            "a0a0": 0.722288,
            "a0a1": 0.432084,
            "a0a2": 0.165574,
            "a1a0": 0.336047,
            "a1a1": 0.882879,
            "a1a2": 0.714205,
            "a2a0": -0.0852885,
            "a2a1": -0.0130609,
            "a2a2": 0.368898
        },
        "A1A0": {
            "a0a0": 0.14551,
            "a0a1": -0.0399745,
            "a0a2": 0.0775014,
            "a1a0": -0.0490346,
            "a1a1": 0.191692,
            "a1a2": 0.0803786,
            "a2a0": -0.087215,
            "a2a1": 0.197389,
            "a2a2": 0.262602
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.463562,
            "a0a2": 0.430821,
            "a1a0": 0.463562,
            "a1a1": 1.0,
            "a1a2": 0.855292,
            "a2a0": 0.430821,
            "a2a1": 0.855292,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.14551,
            "a0a1": -0.117876,
            "a0a2": -0.220421,
            "a1a0": -0.0490346,
            "a1a1": 0.15811,
            "a1a2": 0.0105215,
            "a2a0": -0.087215,
            "a2a1": 0.120708,
            "a2a2": 0.0893465
        },
        "A1V": {
            "a0a0": 0.898215,
            "a0a1": 0.455522,
            "a0a2": -0.233801,
            "a1a0": 0.421516,
            "a1a1": 0.951944,
            "a1a2": -0.287515,
            "a2a0": 0.359928,
            "a2a1": 0.863959,
            "a2a2": 0.00832263
        },
        "A1T1": {
            "a0a0": 0.883765,
            "a0a1": 0.45945,
            "a0a2": -0.266969,
            "a1a0": 0.391121,
            "a1a1": 0.94772,
            "a1a2": -0.315991,
            "a2a0": 0.296924,
            "a2a1": 0.864044,
            "a2a2": -0.0380933
        },
        "A1T2": {
            "a0a0": 0.883765,
            "a0a1": 0.451192,
            "a0a2": 0.373169,
            "a1a0": 0.391121,
            "a1a1": 0.985101,
            "a1a2": 0.758907,
            "a2a0": 0.296924,
            "a2a1": 0.85297,
            "a2a2": 0.935301
        },
        "A1T23": {
            "a0a0": 0.151393,
            "a0a1": 0.0815966,
            "a0a2": 0.0597889,
            "a1a0": -0.0119934,
            "a1a1": 0.279373,
            "a1a2": 0.17884,
            "a2a0": -0.0316816,
            "a2a1": 0.268353,
            "a2a2": 0.321497
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.420778,
            "a0a2": -0.143956,
            "a1a0": 0.560162,
            "a1a1": 0.878654,
            "a1a2": -0.301839,
            "a2a0": 0.379389,
            "a2a1": 0.835221,
            "a2a2": -0.237279
        },
        "A12A1": {
            "a0a0": 0.14551,
            "a0a1": -0.0490346,
            "a0a2": -0.087215,
            "a1a0": -0.117876,
            "a1a1": 0.15811,
            "a1a2": 0.120708,
            "a2a0": -0.220421,
            "a2a1": 0.0105215,
            "a2a2": 0.0893465
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.560162,
            "a0a2": 0.379389,
            "a1a0": 0.560162,
            "a1a1": 1.0,
            "a1a2": 0.888517,
            "a2a0": 0.379389,
            "a2a1": 0.888517,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.162806,
            "a0a1": -0.0673115,
            "a0a2": -0.00691872,
            "a1a0": -0.147677,
            "a1a1": 0.243376,
            "a1a2": -0.129316,
            "a2a0": -0.277849,
            "a2a1": 0.12472,
            "a2a2": -0.00436693
        },
        "A12T1": {
            "a0a0": 0.154979,
            "a0a1": -0.0650376,
            "a0a2": 0.0149822,
            "a1a0": -0.113553,
            "a1a1": 0.258363,
            "a1a2": -0.144638,
            "a2a0": -0.239591,
            "a2a1": 0.145888,
            "a2a2": -0.0360844
        },
        "A12T2": {
            "a0a0": 0.154979,
            "a0a1": -0.045616,
            "a0a2": -0.128378,
            "a1a0": -0.113553,
            "a1a1": 0.176462,
            "a1a2": 0.0831349,
            "a2a0": -0.239591,
            "a2a1": 0.0361868,
            "a2a2": 0.0905477
        },
        "A12T23": {
            "a0a0": 0.722288,
            "a0a1": 0.432084,
            "a0a2": 0.165574,
            "a1a0": 0.348382,
            "a1a1": 0.828268,
            "a1a2": 0.56051,
            "a2a0": 0.174868,
            "a2a1": 0.651724,
            "a2a2": 0.57696
        },
        "VA0": {
            "a0a0": 0.162806,
            "a0a1": -0.101518,
            "a0a2": 0.0283636,
            "a1a0": -0.0673115,
            "a1a1": 0.257751,
            "a1a2": 0.0139713,
            "a2a0": -0.00691872,
            "a2a1": 0.0875959,
            "a2a2": 0.587489
        },
        "VA1": {
            "a0a0": 0.898215,
            "a0a1": 0.421516,
            "a0a2": 0.359928,
            "a1a0": 0.455522,
            "a1a1": 0.951944,
            "a1a2": 0.863959,
            "a2a0": -0.233801,
            "a2a1": -0.287515,
            "a2a2": 0.00832263
        },
        "VA12": {
            "a0a0": 0.162806,
            "a0a1": -0.147677,
            "a0a2": -0.277849,
            "a1a0": -0.0673115,
            "a1a1": 0.243376,
            "a1a2": 0.12472,
            "a2a0": -0.00691872,
            "a2a1": -0.129316,
            "a2a2": -0.00436693
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.478989,
            "a0a2": -0.320106,
            "a1a0": 0.478989,
            "a1a1": 1.0,
            "a1a2": -0.368747,
            "a2a0": -0.320106,
            "a2a1": -0.368747,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.903883,
            "a0a1": 0.429438,
            "a0a2": -0.295409,
            "a1a0": 0.424917,
            "a1a1": 0.974964,
            "a1a2": -0.389981,
            "a2a0": -0.416869,
            "a2a1": -0.350252,
            "a2a2": 0.963351
        },
        "VT2": {
            "a0a0": 0.903883,
            "a0a1": 0.433029,
            "a0a2": 0.307516,
            "a1a0": 0.424917,
            "a1a1": 0.966197,
            "a1a2": 0.77383,
            "a2a0": -0.416869,
            "a2a1": -0.331524,
            "a2a2": 0.216879
        },
        "VT23": {
            "a0a0": 0.156321,
            "a0a1": 0.025362,
            "a0a2": -0.0251026,
            "a1a0": -0.0581407,
            "a1a1": 0.323304,
            "a1a2": 0.218078,
            "a2a0": 0.103292,
            "a2a1": 0.155892,
            "a2a2": 0.503158
        },
        "T1A0": {
            "a0a0": 0.154979,
            "a0a1": -0.108818,
            "a0a2": -0.119069,
            "a1a0": -0.0650376,
            "a1a1": 0.277496,
            "a1a2": 0.0143235,
            "a2a0": 0.0149822,
            "a2a1": 0.059132,
            "a2a2": 0.570876
        },
        "T1A1": {
            "a0a0": 0.883765,
            "a0a1": 0.391121,
            "a0a2": 0.296924,
            "a1a0": 0.45945,
            "a1a1": 0.94772,
            "a1a2": 0.864044,
            "a2a0": -0.266969,
            "a2a1": -0.315991,
            "a2a2": -0.0380933
        },
        "T1A12": {
            "a0a0": 0.154979,
            "a0a1": -0.113553,
            "a0a2": -0.239591,
            "a1a0": -0.0650376,
            "a1a1": 0.258363,
            "a1a2": 0.145888,
            "a2a0": 0.0149822,
            "a2a1": -0.144638,
            "a2a2": -0.0360844
        },
        "T1V": {
            "a0a0": 0.903883,
            "a0a1": 0.424917,
            "a0a2": -0.416869,
            "a1a0": 0.429438,
            "a1a1": 0.974964,
            "a1a2": -0.350252,
            "a2a0": -0.295409,
            "a2a1": -0.389981,
            "a2a2": 0.963351
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.459358,
            "a0a2": -0.476541,
            "a1a0": 0.459358,
            "a1a1": 1.0,
            "a1a2": -0.415604,
            "a2a0": -0.476541,
            "a2a1": -0.415604,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.437561,
            "a0a2": 0.233252,
            "a1a0": 0.459358,
            "a1a1": 0.979099,
            "a1a2": 0.794505,
            "a2a0": -0.476541,
            "a2a1": -0.379259,
            "a2a2": 0.151377
        },
        "T1T23": {
            "a0a0": 0.135214,
            "a0a1": -0.0100969,
            "a0a2": -0.115455,
            "a1a0": -0.0475993,
            "a1a1": 0.340185,
            "a1a2": 0.236253,
            "a2a0": 0.123225,
            "a2a1": 0.126775,
            "a2a2": 0.45558
        },
        "T2A0": {
            "a0a0": 0.154979,
            "a0a1": -0.108818,
            "a0a2": -0.119069,
            "a1a0": -0.045616,
            "a1a1": 0.196344,
            "a1a2": 0.0559857,
            "a2a0": -0.128378,
            "a2a1": 0.237963,
            "a2a2": 0.434492
        },
        "T2A1": {
            "a0a0": 0.883765,
            "a0a1": 0.391121,
            "a0a2": 0.296924,
            "a1a0": 0.451192,
            "a1a1": 0.985101,
            "a1a2": 0.85297,
            "a2a0": 0.373169,
            "a2a1": 0.758907,
            "a2a2": 0.935301
        },
        "T2A12": {
            "a0a0": 0.154979,
            "a0a1": -0.113553,
            "a0a2": -0.239591,
            "a1a0": -0.045616,
            "a1a1": 0.176462,
            "a1a2": 0.0361868,
            "a2a0": -0.128378,
            "a2a1": 0.0831349,
            "a2a2": 0.0905477
        },
        "T2V": {
            "a0a0": 0.903883,
            "a0a1": 0.424917,
            "a0a2": -0.416869,
            "a1a0": 0.433029,
            "a1a1": 0.966197,
            "a1a2": -0.331524,
            "a2a0": 0.307516,
            "a2a1": 0.77383,
            "a2a2": 0.216879
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.459358,
            "a0a2": -0.476541,
            "a1a0": 0.437561,
            "a1a1": 0.979099,
            "a1a2": -0.379259,
            "a2a0": 0.233252,
            "a2a1": 0.794505,
            "a2a2": 0.151377
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.437561,
            "a0a2": 0.233252,
            "a1a0": 0.437561,
            "a1a1": 1.0,
            "a1a2": 0.774552,
            "a2a0": 0.233252,
            "a2a1": 0.774552,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.135214,
            "a0a1": -0.0100969,
            "a0a2": -0.115455,
            "a1a0": -0.0177069,
            "a1a1": 0.278883,
            "a1a2": 0.171586,
            "a2a0": -0.0394587,
            "a2a1": 0.328087,
            "a2a2": 0.489246
        },
        "T23A0": {
            "a0a0": 0.722288,
            "a0a1": 0.336047,
            "a0a2": -0.0852885,
            "a1a0": 0.432084,
            "a1a1": 0.882879,
            "a1a2": -0.0130609,
            "a2a0": 0.165574,
            "a2a1": 0.714205,
            "a2a2": 0.368898
        },
        "T23A1": {
            "a0a0": 0.151393,
            "a0a1": -0.0119934,
            "a0a2": -0.0316816,
            "a1a0": 0.0815966,
            "a1a1": 0.279373,
            "a1a2": 0.268353,
            "a2a0": 0.0597889,
            "a2a1": 0.17884,
            "a2a2": 0.321497
        },
        "T23A12": {
            "a0a0": 0.722288,
            "a0a1": 0.348382,
            "a0a2": 0.174868,
            "a1a0": 0.432084,
            "a1a1": 0.828268,
            "a1a2": 0.651724,
            "a2a0": 0.165574,
            "a2a1": 0.56051,
            "a2a2": 0.57696
        },
        "T23V": {
            "a0a0": 0.156321,
            "a0a1": -0.0581407,
            "a0a2": 0.103292,
            "a1a0": 0.025362,
            "a1a1": 0.323304,
            "a1a2": 0.155892,
            "a2a0": -0.0251026,
            "a2a1": 0.218078,
            "a2a2": 0.503158
        },
        "T23T1": {
            "a0a0": 0.135214,
            "a0a1": -0.0475993,
            "a0a2": 0.123225,
            "a1a0": -0.0100969,
            "a1a1": 0.340185,
            "a1a2": 0.126775,
            "a2a0": -0.115455,
            "a2a1": 0.236253,
            "a2a2": 0.45558
        },
        "T23T2": {
            "a0a0": 0.135214,
            "a0a1": -0.0177069,
            "a0a2": -0.0394587,
            "a1a0": -0.0100969,
            "a1a1": 0.278883,
            "a1a2": 0.328087,
            "a2a0": -0.115455,
            "a2a1": 0.171586,
            "a2a2": 0.489246
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.393994,
            "a0a2": 0.140703,
            "a1a0": 0.393994,
            "a1a1": 1.0,
            "a1a2": 0.827864,
            "a2a0": 0.140703,
            "a2a1": 0.827864,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00175434,
            "a0a1": 0.00359583,
            "a0a2": -0.0063283,
            "a1a0": 0.00359583,
            "a1a1": 0.0416273,
            "a1a2": -0.0445678,
            "a2a0": -0.0063283,
            "a2a1": -0.0445678,
            "a2a2": 1.10154
        },
        "A0A1": {
            "a0a0": 0.00016063,
            "a0a1": -0.000285577,
            "a0a2": -0.00148887,
            "a1a0": -0.000214955,
            "a1a1": 0.0054382,
            "a1a2": 0.0164142,
            "a2a0": 0.00214381,
            "a2a1": 0.0117302,
            "a2a2": 0.112333
        },
        "A0A12": {
            "a0a0": 0.00146183,
            "a0a1": 0.00462419,
            "a0a2": 0.0120191,
            "a1a0": 0.00299628,
            "a1a1": 0.0353323,
            "a1a2": 0.128891,
            "a2a0": -0.00527315,
            "a2a1": -0.0624369,
            "a2a2": -0.188361
        },
        "A0V": {
            "a0a0": 0.000211795,
            "a0a1": -0.000515342,
            "a0a2": -0.000279663,
            "a1a0": -0.000643311,
            "a1a1": 0.00961255,
            "a1a2": 0.0172475,
            "a2a0": 0.000924593,
            "a2a1": 0.00268032,
            "a2a2": 0.59505
        },
        "A0T1": {
            "a0a0": 0.000165569,
            "a0a1": -0.000388224,
            "a0a2": 0.000485156,
            "a1a0": -0.000566288,
            "a1a1": 0.00806878,
            "a1a2": 0.00932737,
            "a2a0": -0.00318749,
            "a2a1": 0.00214245,
            "a2a2": 0.463224
        },
        "A0T2": {
            "a0a0": 0.000165569,
            "a0a1": -0.000256369,
            "a0a2": -0.0024996,
            "a1a0": -0.000566288,
            "a1a1": 0.00537524,
            "a1a2": 0.0225694,
            "a2a0": -0.00318749,
            "a2a1": 0.00788442,
            "a2a2": 0.211985
        },
        "A0T23": {
            "a0a0": 0.00228995,
            "a0a1": 0.00775348,
            "a0a2": 0.0125312,
            "a1a0": 0.00518975,
            "a1a1": 0.0771723,
            "a1a2": 0.263303,
            "a2a0": -0.00677563,
            "a2a1": -0.00587281,
            "a2a2": 0.699602
        },
        "A1A0": {
            "a0a0": 0.00016063,
            "a0a1": -0.000214955,
            "a0a2": 0.00214381,
            "a1a0": -0.000285577,
            "a1a1": 0.0054382,
            "a1a2": 0.0117302,
            "a2a0": -0.00148887,
            "a2a1": 0.0164142,
            "a2a2": 0.112333
        },
        "A1A1": {
            "a0a0": 0.000694626,
            "a0a1": 0.00169882,
            "a0a2": 0.00462788,
            "a1a0": 0.00169882,
            "a1a1": 0.0193342,
            "a1a2": 0.0484716,
            "a2a0": 0.00462788,
            "a2a1": 0.0484716,
            "a2a2": 0.166119
        },
        "A1A12": {
            "a0a0": 0.000133847,
            "a0a1": -0.000612301,
            "a0a2": -0.00439399,
            "a1a0": -0.000237962,
            "a1a1": 0.004333,
            "a1a2": 0.00110656,
            "a2a0": -0.00124063,
            "a2a1": 0.00969641,
            "a2a2": 0.0275434
        },
        "A1V": {
            "a0a0": 0.000735266,
            "a0a1": 0.00219449,
            "a0a2": -0.00594668,
            "a1a0": 0.0018204,
            "a1a1": 0.0241949,
            "a1a2": -0.0385813,
            "a2a0": 0.00455631,
            "a2a1": 0.0643653,
            "a2a2": 0.00327357
        },
        "A1T1": {
            "a0a0": 0.000594103,
            "a0a1": 0.00172574,
            "a0a2": -0.00543983,
            "a1a0": 0.00138715,
            "a1a1": 0.0187804,
            "a1a2": -0.0339692,
            "a2a0": 0.00308676,
            "a2a1": 0.0501888,
            "a2a2": -0.0120034
        },
        "A1T2": {
            "a0a0": 0.000594103,
            "a0a1": 0.00159562,
            "a0a2": 0.00457197,
            "a1a0": 0.00138715,
            "a1a1": 0.0183796,
            "a1a2": 0.0490539,
            "a2a0": 0.00308676,
            "a2a1": 0.0466482,
            "a2a2": 0.177208
        },
        "A1T23": {
            "a0a0": 0.000302022,
            "a0a1": 0.000921338,
            "a0a2": 0.00284734,
            "a1a0": -0.00012623,
            "a1a1": 0.0166425,
            "a1a2": 0.0449337,
            "a2a0": -0.000977405,
            "a2a1": 0.0468584,
            "a2a2": 0.236772
        },
        "A12A0": {
            "a0a0": 0.00146183,
            "a0a1": 0.00299628,
            "a0a2": -0.00527315,
            "a1a0": 0.00462419,
            "a1a1": 0.0353323,
            "a1a2": -0.0624369,
            "a2a0": 0.0120191,
            "a2a1": 0.128891,
            "a2a2": -0.188361
        },
        "A12A1": {
            "a0a0": 0.000133847,
            "a0a1": -0.000237962,
            "a0a2": -0.00124063,
            "a1a0": -0.000612301,
            "a1a1": 0.004333,
            "a1a2": 0.00969641,
            "a2a0": -0.00439399,
            "a2a1": 0.00110656,
            "a2a2": 0.0275434
        },
        "A12A12": {
            "a0a0": 0.00121809,
            "a0a1": 0.00385318,
            "a0a2": 0.0100151,
            "a1a0": 0.00385318,
            "a1a1": 0.0388446,
            "a1a2": 0.132453,
            "a2a0": 0.0100151,
            "a2a1": 0.132453,
            "a2a2": 0.572087
        },
        "A12V": {
            "a0a0": 0.000176482,
            "a0a1": -0.000429417,
            "a0a2": -0.000233034,
            "a1a0": -0.000903999,
            "a1a1": 0.00876784,
            "a1a2": -0.0245964,
            "a2a0": -0.00652723,
            "a2a1": 0.0172431,
            "a2a2": -0.00318757
        },
        "A12T1": {
            "a0a0": 0.000137963,
            "a0a1": -0.000323494,
            "a0a2": 0.000404263,
            "a1a0": -0.00057084,
            "a1a1": 0.007257,
            "a1a2": -0.0220393,
            "a2a0": -0.00462222,
            "a2a1": 0.0157257,
            "a2a2": -0.0211008
        },
        "A12T2": {
            "a0a0": 0.000137963,
            "a0a1": -0.000213624,
            "a0a2": -0.00208283,
            "a1a0": -0.00057084,
            "a1a1": 0.00466668,
            "a1a2": 0.00761678,
            "a2a0": -0.00462222,
            "a2a1": 0.0036726,
            "a2a2": 0.0318369
        },
        "A12T23": {
            "a0a0": 0.00190813,
            "a0a1": 0.0064607,
            "a0a2": 0.0104418,
            "a1a0": 0.00519732,
            "a1a1": 0.0699371,
            "a1a2": 0.199615,
            "a2a0": 0.0100115,
            "a2a1": 0.211186,
            "a2a2": 0.788535
        },
        "VA0": {
            "a0a0": 0.000211795,
            "a0a1": -0.000643311,
            "a0a2": 0.000924593,
            "a1a0": -0.000515342,
            "a1a1": 0.00961255,
            "a1a2": 0.00268032,
            "a2a0": -0.000279663,
            "a2a1": 0.0172475,
            "a2a2": 0.59505
        },
        "VA1": {
            "a0a0": 0.000735266,
            "a0a1": 0.0018204,
            "a0a2": 0.00455631,
            "a1a0": 0.00219449,
            "a1a1": 0.0241949,
            "a1a2": 0.0643653,
            "a2a0": -0.00594668,
            "a2a1": -0.0385813,
            "a2a2": 0.00327357
        },
        "VA12": {
            "a0a0": 0.000176482,
            "a0a1": -0.000903999,
            "a0a2": -0.00652723,
            "a1a0": -0.000429417,
            "a1a1": 0.00876784,
            "a1a2": 0.0172431,
            "a2a0": -0.000233034,
            "a2a1": -0.0245964,
            "a2a2": -0.00318757
        },
        "VV": {
            "a0a0": 0.000964666,
            "a0a1": 0.00271934,
            "a0a2": -0.00959476,
            "a1a0": 0.00271934,
            "a1a1": 0.0334117,
            "a1a2": -0.0650474,
            "a2a0": -0.00959476,
            "a2a1": -0.0650474,
            "a2a2": 0.931333
        },
        "VT1": {
            "a0a0": 0.00071606,
            "a0a1": 0.00190086,
            "a0a2": -0.0070935,
            "a1a0": 0.00198108,
            "a1a1": 0.025398,
            "a1a2": -0.0551113,
            "a2a0": -0.0102613,
            "a2a1": -0.048172,
            "a2a2": 0.718762
        },
        "VT2": {
            "a0a0": 0.00071606,
            "a0a1": 0.00180467,
            "a0a2": 0.00443996,
            "a1a0": 0.00198108,
            "a1a1": 0.0236977,
            "a1a2": 0.0657532,
            "a2a0": -0.0102613,
            "a2a1": -0.0429298,
            "a2a2": 0.0972954
        },
        "VT23": {
            "a0a0": 0.000367505,
            "a0a1": 0.000337476,
            "a0a2": -0.00140881,
            "a1a0": -0.000804429,
            "a1a1": 0.0253181,
            "a1a2": 0.0720285,
            "a2a0": 0.00754533,
            "a2a1": 0.0644535,
            "a2a2": 0.877405
        },
        "T1A0": {
            "a0a0": 0.000165569,
            "a0a1": -0.000566288,
            "a0a2": -0.00318749,
            "a1a0": -0.000388224,
            "a1a1": 0.00806878,
            "a1a2": 0.00214245,
            "a2a0": 0.000485156,
            "a2a1": 0.00932737,
            "a2a2": 0.463224
        },
        "T1A1": {
            "a0a0": 0.000594103,
            "a0a1": 0.00138715,
            "a0a2": 0.00308676,
            "a1a0": 0.00172574,
            "a1a1": 0.0187804,
            "a1a2": 0.0501888,
            "a2a0": -0.00543983,
            "a2a1": -0.0339692,
            "a2a2": -0.0120034
        },
        "T1A12": {
            "a0a0": 0.000137963,
            "a0a1": -0.00057084,
            "a0a2": -0.00462222,
            "a1a0": -0.000323494,
            "a1a1": 0.007257,
            "a1a2": 0.0157257,
            "a2a0": 0.000404263,
            "a2a1": -0.0220393,
            "a2a2": -0.0211008
        },
        "T1V": {
            "a0a0": 0.00071606,
            "a0a1": 0.00198108,
            "a0a2": -0.0102613,
            "a1a0": 0.00190086,
            "a1a1": 0.025398,
            "a1a2": -0.048172,
            "a2a0": -0.0070935,
            "a2a1": -0.0551113,
            "a2a2": 0.718762
        },
        "T1T1": {
            "a0a0": 0.000650576,
            "a0a1": 0.00166979,
            "a0a2": -0.00939717,
            "a1a0": 0.00166979,
            "a1a1": 0.0203106,
            "a1a2": -0.0457919,
            "a2a0": -0.00939717,
            "a2a1": -0.0457919,
            "a2a2": 0.597718
        },
        "T1T2": {
            "a0a0": 0.000650576,
            "a0a1": 0.00149754,
            "a0a2": 0.00276565,
            "a1a0": 0.00166979,
            "a1a1": 0.0187232,
            "a1a2": 0.0526357,
            "a2a0": -0.00939717,
            "a2a1": -0.0393438,
            "a2a2": 0.054404
        },
        "T1T23": {
            "a0a0": 0.000261053,
            "a0a1": -0.000110333,
            "a0a2": -0.00532114,
            "a1a0": -0.000513477,
            "a1a1": 0.0207706,
            "a1a2": 0.0608391,
            "a2a0": 0.00721118,
            "a2a1": 0.0419908,
            "a2a2": 0.636439
        },
        "T2A0": {
            "a0a0": 0.000165569,
            "a0a1": -0.000566288,
            "a0a2": -0.00318749,
            "a1a0": -0.000256369,
            "a1a1": 0.00537524,
            "a1a2": 0.00788442,
            "a2a0": -0.0024996,
            "a2a1": 0.0225694,
            "a2a2": 0.211985
        },
        "T2A1": {
            "a0a0": 0.000594103,
            "a0a1": 0.00138715,
            "a0a2": 0.00308676,
            "a1a0": 0.00159562,
            "a1a1": 0.0183796,
            "a1a2": 0.0466482,
            "a2a0": 0.00457197,
            "a2a1": 0.0490539,
            "a2a2": 0.177208
        },
        "T2A12": {
            "a0a0": 0.000137963,
            "a0a1": -0.00057084,
            "a0a2": -0.00462222,
            "a1a0": -0.000213624,
            "a1a1": 0.00466668,
            "a1a2": 0.0036726,
            "a2a0": -0.00208283,
            "a2a1": 0.00761678,
            "a2a2": 0.0318369
        },
        "T2V": {
            "a0a0": 0.00071606,
            "a0a1": 0.00198108,
            "a0a2": -0.0102613,
            "a1a0": 0.00180467,
            "a1a1": 0.0236977,
            "a1a2": -0.0429298,
            "a2a0": 0.00443996,
            "a2a1": 0.0657532,
            "a2a2": 0.0972954
        },
        "T2T1": {
            "a0a0": 0.000650576,
            "a0a1": 0.00166979,
            "a0a2": -0.00939717,
            "a1a0": 0.00149754,
            "a1a1": 0.0187232,
            "a1a2": -0.0393438,
            "a2a0": 0.00276565,
            "a2a1": 0.0526357,
            "a2a2": 0.054404
        },
        "T2T2": {
            "a0a0": 0.000650576,
            "a0a1": 0.00149754,
            "a0a2": 0.00276565,
            "a1a0": 0.00149754,
            "a1a1": 0.0180046,
            "a1a2": 0.0483131,
            "a2a0": 0.00276565,
            "a2a1": 0.0483131,
            "a2a2": 0.216095
        },
        "T2T23": {
            "a0a0": 0.000261053,
            "a0a1": -0.000110333,
            "a0a2": -0.00532114,
            "a1a0": -0.000179843,
            "a1a1": 0.0160319,
            "a1a2": 0.0416024,
            "a2a0": -0.00138843,
            "a2a1": 0.0653406,
            "a2a2": 0.410954
        },
        "T23A0": {
            "a0a0": 0.00228995,
            "a0a1": 0.00518975,
            "a0a2": -0.00677563,
            "a1a0": 0.00775348,
            "a1a1": 0.0771723,
            "a1a2": -0.00587281,
            "a2a0": 0.0125312,
            "a2a1": 0.263303,
            "a2a2": 0.699602
        },
        "T23A1": {
            "a0a0": 0.000302022,
            "a0a1": -0.00012623,
            "a0a2": -0.000977405,
            "a1a0": 0.000921338,
            "a1a1": 0.0166425,
            "a1a2": 0.0468584,
            "a2a0": 0.00284734,
            "a2a1": 0.0449337,
            "a2a2": 0.236772
        },
        "T23A12": {
            "a0a0": 0.00190813,
            "a0a1": 0.00519732,
            "a0a2": 0.0100115,
            "a1a0": 0.0064607,
            "a1a1": 0.0699371,
            "a1a2": 0.211186,
            "a2a0": 0.0104418,
            "a2a1": 0.199615,
            "a2a2": 0.788535
        },
        "T23V": {
            "a0a0": 0.000367505,
            "a0a1": -0.000804429,
            "a0a2": 0.00754533,
            "a1a0": 0.000337476,
            "a1a1": 0.0253181,
            "a1a2": 0.0644535,
            "a2a0": -0.00140881,
            "a2a1": 0.0720285,
            "a2a2": 0.877405
        },
        "T23T1": {
            "a0a0": 0.000261053,
            "a0a1": -0.000513477,
            "a0a2": 0.00721118,
            "a1a0": -0.000110333,
            "a1a1": 0.0207706,
            "a1a2": 0.0419908,
            "a2a0": -0.00532114,
            "a2a1": 0.0608391,
            "a2a2": 0.636439
        },
        "T23T2": {
            "a0a0": 0.000261053,
            "a0a1": -0.000179843,
            "a0a2": -0.00138843,
            "a1a0": -0.000110333,
            "a1a1": 0.0160319,
            "a1a2": 0.0653406,
            "a2a0": -0.00532114,
            "a2a1": 0.0416024,
            "a2a2": 0.410954
        },
        "T23T23": {
            "a0a0": 0.0057295,
            "a0a1": 0.0127767,
            "a0a2": 0.0192444,
            "a1a0": 0.0127767,
            "a1a1": 0.183545,
            "a1a2": 0.640876,
            "a2a0": 0.0192444,
            "a2a1": 0.640876,
            "a2a2": 3.26503
        }
    }
}

==> anc/BsKstar_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.362963,
            "a1": -0.362957,
            "a2": 8.02781
        },
        "A1": {
            "a0": 0.223059,
            "a1": 0.239792,
            "a2": 1.76787
        },
        "A12": {
            "a0": 0.265392,
            "a1": 1.11596,
            "a2": 3.42926
        },
        "V": {
            "a0": 0.278079,
            "a1": -0.819609,
            "a2": 5.07652
        },
        "T1": {
            "a0": 0.236867,
            "a1": -0.74862,
            "a2": 2.49014
        },
        "T2": {
            "a0": 0.236867,
            "a1": 0.31254,
            "a2": 1.58141
        },
        "T23": {
            "a0": 0.603261,
            "a1": 2.39992,
            "a2": 9.64299
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0234533,
            "a1": 0.198835,
            "a2": 2.06851
        },
        "A1": {
            "a0": 0.013302,
            "a1": 0.163684,
            "a2": 0.847143
        },
        "A12": {
            "a0": 0.0171486,
            "a1": 0.109877,
            "a2": 0.781028
        },
        "V": {
            "a0": 0.0168539,
            "a1": 0.185225,
            "a2": 1.42445
        },
        "T1": {
            "a0": 0.0125651,
            "a1": 0.152386,
            "a2": 1.37313
        },
        "T2": {
            "a0": 0.0125651,
            "a1": 0.146484,
            "a2": 0.926831
        },
        "T23": {
            "a0": 0.0384066,
            "a1": 0.268067,
            "a2": 2.02932
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.177032,
            "a0a2": -0.555183,
            "a1a0": 0.177032,
            "a1a1": 1.0,
            "a1a2": 0.546177,
            "a2a0": -0.555183,
            "a2a1": 0.546177,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": -0.141507,
            "a0a1": -0.363351,
            "a0a2": -0.31687,
            "a1a0": -0.332325,
            "a1a1": -0.293015,
            "a1a2": -0.0693014,
            "a2a0": -0.103545,
            "a2a1": 0.0409633,
            "a2a2": 0.288282
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.0569814,
            "a0a2": -0.419409,
            "a1a0": 0.154307,
            "a1a1": 0.717687,
            "a1a2": 0.595313,
            "a2a0": -0.56455,
            "a2a1": 0.45339,
            "a2a2": 0.812797
        },
        "A0V": {
            "a0a0": -0.0931008,
            "a0a1": -0.387349,
            "a0a2": -0.112596,
            "a1a0": -0.289015,
            "a1a1": -0.105074,
            "a1a2": 0.324019,
            "a2a0": -0.122815,
            "a2a1": 0.193406,
            "a2a2": 0.452578
        },
        "A0T1": {
            "a0a0": -0.160233,
            "a0a1": -0.372754,
            "a0a2": -0.0433857,
            "a1a0": -0.107149,
            "a1a1": -0.282179,
            "a1a2": -0.28148,
            "a2a0": -0.00868904,
            "a2a1": -0.00942076,
            "a2a2": -0.208967
        },
        "A0T2": {
            "a0a0": -0.162113,
            "a0a1": -0.364171,
            "a0a2": -0.200011,
            "a1a0": -0.11162,
            "a1a1": -0.395373,
            "a1a2": -0.40957,
            "a2a0": -0.00719266,
            "a2a1": -0.0576759,
            "a2a2": -0.173825
        },
        "A0T23": {
            "a0a0": 0.38877,
            "a0a1": 0.1921,
            "a0a2": 0.0226697,
            "a1a0": -0.012276,
            "a1a1": 0.356886,
            "a1a2": 0.21341,
            "a2a0": -0.280199,
            "a2a1": 0.0857518,
            "a2a2": 0.0987118
        },
        "A1A0": {
            "a0a0": -0.141507,
            "a0a1": -0.332325,
            "a0a2": -0.103545,
            "a1a0": -0.363351,
            "a1a1": -0.293015,
            "a1a2": 0.0409633,
            "a2a0": -0.31687,
            "a2a1": -0.0693014,
            "a2a2": 0.288282
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.569618,
            "a0a2": 0.141453,
            "a1a0": 0.569618,
            "a1a1": 1.0,
            "a1a2": 0.835906,
            "a2a0": 0.141453,
            "a2a1": 0.835906,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": -0.143968,
            "a0a1": -0.471211,
            "a0a2": -0.291928,
            "a1a0": -0.369177,
            "a1a1": -0.523027,
            "a1a2": -0.25881,
            "a2a0": -0.323051,
            "a2a1": -0.317379,
            "a2a2": -0.0153085
        },
        "A1V": {
            "a0a0": 0.748675,
            "a0a1": 0.510642,
            "a0a2": -0.249453,
            "a1a0": 0.544786,
            "a1a1": 0.787662,
            "a1a2": 0.0252656,
            "a2a0": 0.235334,
            "a2a1": 0.631081,
            "a2a2": 0.294508
        },
        "A1T1": {
            "a0a0": 0.627873,
            "a0a1": 0.581448,
            "a0a2": 0.122755,
            "a1a0": 0.348166,
            "a1a1": 0.853782,
            "a1a2": 0.404963,
            "a2a0": 0.0362833,
            "a2a1": 0.612597,
            "a2a2": 0.37131
        },
        "A1T2": {
            "a0a0": 0.624353,
            "a0a1": 0.582203,
            "a0a2": 0.300824,
            "a1a0": 0.343462,
            "a1a1": 0.934554,
            "a1a2": 0.711292,
            "a2a0": 0.0340307,
            "a2a1": 0.716747,
            "a2a2": 0.621381
        },
        "A1T23": {
            "a0a0": 0.187166,
            "a0a1": 0.0178298,
            "a0a2": -0.063455,
            "a1a0": 0.118729,
            "a1a1": 0.00129688,
            "a1a2": -0.0717891,
            "a2a0": 0.0354622,
            "a2a1": 0.00602626,
            "a2a2": -0.0400357
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.154307,
            "a0a2": -0.56455,
            "a1a0": 0.0569814,
            "a1a1": 0.717687,
            "a1a2": 0.45339,
            "a2a0": -0.419409,
            "a2a1": 0.595313,
            "a2a2": 0.812797
        },
        "A12A1": {
            "a0a0": -0.143968,
            "a0a1": -0.369177,
            "a0a2": -0.323051,
            "a1a0": -0.471211,
            "a1a1": -0.523027,
            "a1a2": -0.317379,
            "a2a0": -0.291928,
            "a2a1": -0.25881,
            "a2a2": -0.0153085
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.0602462,
            "a0a2": -0.419319,
            "a1a0": 0.0602462,
            "a1a1": 1.0,
            "a1a2": 0.827165,
            "a2a0": -0.419319,
            "a2a1": 0.827165,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": -0.0959201,
            "a0a1": -0.397153,
            "a0a2": -0.116036,
            "a1a0": -0.479308,
            "a1a1": -0.236048,
            "a1a2": 0.356375,
            "a2a0": -0.336875,
            "a2a1": -0.00312411,
            "a2a2": 0.455792
        },
        "A12T1": {
            "a0a0": -0.16488,
            "a0a1": -0.380724,
            "a0a2": -0.0424267,
            "a1a0": -0.220341,
            "a1a1": -0.445956,
            "a1a2": -0.358411,
            "a2a0": -0.110624,
            "a2a1": -0.231786,
            "a2a2": -0.311731
        },
        "A12T2": {
            "a0a0": -0.165963,
            "a0a1": -0.367623,
            "a0a2": -0.199825,
            "a1a0": -0.215251,
            "a1a1": -0.560699,
            "a1a2": -0.533424,
            "a2a0": -0.104655,
            "a2a1": -0.322123,
            "a2a2": -0.380828
        },
        "A12T23": {
            "a0a0": 0.39073,
            "a0a1": 0.183029,
            "a0a2": 0.016025,
            "a1a0": -0.208173,
            "a1a1": 0.20389,
            "a1a2": 0.174958,
            "a2a0": -0.35038,
            "a2a1": 0.0899749,
            "a2a2": 0.135055
        },
        "VA0": {
            "a0a0": -0.0931008,
            "a0a1": -0.289015,
            "a0a2": -0.122815,
            "a1a0": -0.387349,
            "a1a1": -0.105074,
            "a1a2": 0.193406,
            "a2a0": -0.112596,
            "a2a1": 0.324019,
            "a2a2": 0.452578
        },
        "VA1": {
            "a0a0": 0.748675,
            "a0a1": 0.544786,
            "a0a2": 0.235334,
            "a1a0": 0.510642,
            "a1a1": 0.787662,
            "a1a2": 0.631081,
            "a2a0": -0.249453,
            "a2a1": 0.0252656,
            "a2a2": 0.294508
        },
        "VA12": {
            "a0a0": -0.0959201,
            "a0a1": -0.479308,
            "a0a2": -0.336875,
            "a1a0": -0.397153,
            "a1a1": -0.236048,
            "a1a2": -0.00312411,
            "a2a0": -0.116036,
            "a2a1": 0.356375,
            "a2a2": 0.455792
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.538997,
            "a0a2": -0.35181,
            "a1a0": 0.538997,
            "a1a1": 1.0,
            "a1a2": 0.336505,
            "a2a0": -0.35181,
            "a2a1": 0.336505,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.61424,
            "a0a1": 0.535998,
            "a0a2": 0.117882,
            "a1a0": 0.438641,
            "a1a1": 0.791157,
            "a1a2": 0.164365,
            "a2a0": -0.226294,
            "a2a1": -0.0552815,
            "a2a2": -0.115686
        },
        "VT2": {
            "a0a0": 0.608361,
            "a0a1": 0.571105,
            "a0a2": 0.294505,
            "a1a0": 0.438753,
            "a1a1": 0.777269,
            "a1a2": 0.443965,
            "a2a0": -0.219393,
            "a2a1": -0.0628556,
            "a2a2": -0.0780622
        },
        "VT23": {
            "a0a0": 0.213139,
            "a0a1": -0.05564,
            "a0a2": -0.135495,
            "a1a0": 0.0253339,
            "a1a1": 0.0435899,
            "a1a2": -0.0678068,
            "a2a0": -0.156827,
            "a2a1": 0.0758894,
            "a2a2": 0.0368552
        },
        "T1A0": {
            "a0a0": -0.160233,
            "a0a1": -0.107149,
            "a0a2": -0.00868904,
            "a1a0": -0.372754,
            "a1a1": -0.282179,
            "a1a2": -0.00942076,
            "a2a0": -0.0433857,
            "a2a1": -0.28148,
            "a2a2": -0.208967
        },
        "T1A1": {
            "a0a0": 0.627873,
            "a0a1": 0.348166,
            "a0a2": 0.0362833,
            "a1a0": 0.581448,
            "a1a1": 0.853782,
            "a1a2": 0.612597,
            "a2a0": 0.122755,
            "a2a1": 0.404963,
            "a2a2": 0.37131
        },
        "T1A12": {
            "a0a0": -0.16488,
            "a0a1": -0.220341,
            "a0a2": -0.110624,
            "a1a0": -0.380724,
            "a1a1": -0.445956,
            "a1a2": -0.231786,
            "a2a0": -0.0424267,
            "a2a1": -0.358411,
            "a2a2": -0.311731
        },
        "T1V": {
            "a0a0": 0.61424,
            "a0a1": 0.438641,
            "a0a2": -0.226294,
            "a1a0": 0.535998,
            "a1a1": 0.791157,
            "a1a2": -0.0552815,
            "a2a0": 0.117882,
            "a2a1": 0.164365,
            "a2a2": -0.115686
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.477676,
            "a0a2": -0.199077,
            "a1a0": 0.477676,
            "a1a1": 1.0,
            "a1a2": 0.547672,
            "a2a0": -0.199077,
            "a2a1": 0.547672,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.401707,
            "a0a2": -0.0434984,
            "a1a0": 0.465303,
            "a1a1": 0.916814,
            "a1a2": 0.725354,
            "a2a0": -0.206239,
            "a2a1": 0.502395,
            "a2a2": 0.850427
        },
        "T1T23": {
            "a0a0": 0.233068,
            "a0a1": -0.147402,
            "a0a2": -0.226867,
            "a1a0": 0.106583,
            "a1a1": 0.138779,
            "a1a2": 0.115956,
            "a2a0": 0.0434983,
            "a2a1": 0.377312,
            "a2a2": 0.544213
        },
        "T2A0": {
            "a0a0": -0.162113,
            "a0a1": -0.11162,
            "a0a2": -0.00719266,
            "a1a0": -0.364171,
            "a1a1": -0.395373,
            "a1a2": -0.0576759,
            "a2a0": -0.200011,
            "a2a1": -0.40957,
            "a2a2": -0.173825
        },
        "T2A1": {
            "a0a0": 0.624353,
            "a0a1": 0.343462,
            "a0a2": 0.0340307,
            "a1a0": 0.582203,
            "a1a1": 0.934554,
            "a1a2": 0.716747,
            "a2a0": 0.300824,
            "a2a1": 0.711292,
            "a2a2": 0.621381
        },
        "T2A12": {
            "a0a0": -0.165963,
            "a0a1": -0.215251,
            "a0a2": -0.104655,
            "a1a0": -0.367623,
            "a1a1": -0.560699,
            "a1a2": -0.322123,
            "a2a0": -0.199825,
            "a2a1": -0.533424,
            "a2a2": -0.380828
        },
        "T2V": {
            "a0a0": 0.608361,
            "a0a1": 0.438753,
            "a0a2": -0.219393,
            "a1a0": 0.571105,
            "a1a1": 0.777269,
            "a1a2": -0.0628556,
            "a2a0": 0.294505,
            "a2a1": 0.443965,
            "a2a2": -0.0780622
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.465303,
            "a0a2": -0.206239,
            "a1a0": 0.401707,
            "a1a1": 0.916814,
            "a1a2": 0.502395,
            "a2a0": -0.0434984,
            "a2a1": 0.725354,
            "a2a2": 0.850427
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.406149,
            "a0a2": -0.0430609,
            "a1a0": 0.406149,
            "a1a1": 1.0,
            "a1a2": 0.804295,
            "a2a0": -0.0430609,
            "a2a1": 0.804295,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.228256,
            "a0a1": -0.15531,
            "a0a2": -0.231563,
            "a1a0": 0.129801,
            "a1a1": 0.0195611,
            "a1a2": -0.0101927,
            "a2a0": 0.0939918,
            "a2a1": 0.201846,
            "a2a2": 0.323161
        },
        "T23A0": {
            "a0a0": 0.38877,
            "a0a1": -0.012276,
            "a0a2": -0.280199,
            "a1a0": 0.1921,
            "a1a1": 0.356886,
            "a1a2": 0.0857518,
            "a2a0": 0.0226697,
            "a2a1": 0.21341,
            "a2a2": 0.0987118
        },
        "T23A1": {
            "a0a0": 0.187166,
            "a0a1": 0.118729,
            "a0a2": 0.0354622,
            "a1a0": 0.0178298,
            "a1a1": 0.00129688,
            "a1a2": 0.00602626,
            "a2a0": -0.063455,
            "a2a1": -0.0717891,
            "a2a2": -0.0400357
        },
        "T23A12": {
            "a0a0": 0.39073,
            "a0a1": -0.208173,
            "a0a2": -0.35038,
            "a1a0": 0.183029,
            "a1a1": 0.20389,
            "a1a2": 0.0899749,
            "a2a0": 0.016025,
            "a2a1": 0.174958,
            "a2a2": 0.135055
        },
        "T23V": {
            "a0a0": 0.213139,
            "a0a1": 0.0253339,
            "a0a2": -0.156827,
            "a1a0": -0.05564,
            "a1a1": 0.0435899,
            "a1a2": 0.0758894,
            "a2a0": -0.135495,
            "a2a1": -0.0678068,
            "a2a2": 0.0368552
        },
        "T23T1": {
            "a0a0": 0.233068,
            "a0a1": 0.106583,
            "a0a2": 0.0434983,
            "a1a0": -0.147402,
            "a1a1": 0.138779,
            "a1a2": 0.377312,
            "a2a0": -0.226867,
            "a2a1": 0.115956,
            "a2a2": 0.544213
        },
        "T23T2": {
            "a0a0": 0.228256,
            "a0a1": 0.129801,
            "a0a2": 0.0939918,
            "a1a0": -0.15531,
            "a1a1": 0.0195611,
            "a1a2": 0.201846,
            "a2a0": -0.231563,
            "a2a1": -0.0101927,
            "a2a2": 0.323161
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.185051,
            "a0a2": -0.293585,
            "a1a0": 0.185051,
            "a1a1": 1.0,
            "a1a2": 0.801952,
            "a2a0": -0.293585,
            "a2a1": 0.801952,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000550056,
            "a0a1": 0.000825561,
            "a0a2": -0.0269337,
            "a1a0": 0.000825561,
            "a1a1": 0.0395354,
            "a1a2": 0.224638,
            "a2a0": -0.0269337,
            "a2a1": 0.224638,
            "a2a2": 4.27872
        },
        "A0A1": {
            "a0a0": -4.41469e-5,
            "a0a1": -0.00139488,
            "a0a2": -0.00629567,
            "a1a0": -0.000878968,
            "a1a1": -0.00953654,
            "a1a2": -0.0116732,
            "a2a0": -0.00284907,
            "a2a1": 0.0138694,
            "a2a2": 0.505163
        },
        "A0A12": {
            "a0a0": 0.000402192,
            "a0a1": 0.00014684,
            "a0a2": -0.00768258,
            "a1a0": 0.00052615,
            "a1a1": 0.0156796,
            "a1a2": 0.0924496,
            "a2a0": -0.0200257,
            "a2a1": 0.103047,
            "a2a2": 1.31312
        },
        "A0V": {
            "a0a0": -3.68009e-5,
            "a0a1": -0.0016827,
            "a0a2": -0.00376159,
            "a1a0": -0.000968534,
            "a1a1": -0.00386978,
            "a1a2": 0.091772,
            "a2a0": -0.00428163,
            "a2a1": 0.0741015,
            "a2a2": 1.33351
        },
        "A0T1": {
            "a0a0": -4.72194e-5,
            "a0a1": -0.0013322,
            "a0a2": -0.00139721,
            "a1a0": -0.000267698,
            "a1a1": -0.00854992,
            "a1a2": -0.0768517,
            "a2a0": -0.000225837,
            "a2a1": -0.00296952,
            "a2a2": -0.593535
        },
        "A0T2": {
            "a0a0": -4.77735e-5,
            "a0a1": -0.00125112,
            "a0a2": -0.00434768,
            "a1a0": -0.000278869,
            "a1a1": -0.0115157,
            "a1a2": -0.0754782,
            "a2a0": -0.000186944,
            "a2a1": -0.017476,
            "a2a2": -0.333249
        },
        "A0T23": {
            "a0a0": 0.000350189,
            "a0a1": 0.00120775,
            "a0a2": 0.00107895,
            "a1a0": -9.37462e-5,
            "a1a1": 0.0190225,
            "a1a2": 0.0861111,
            "a2a0": -0.0222602,
            "a2a1": 0.0475493,
            "a2a2": 0.414359
        },
        "A1A0": {
            "a0a0": -4.41469e-5,
            "a0a1": -0.000878968,
            "a0a2": -0.00284907,
            "a1a0": -0.00139488,
            "a1a1": -0.00953654,
            "a1a2": 0.0138694,
            "a2a0": -0.00629567,
            "a2a1": -0.0116732,
            "a2a2": 0.505163
        },
        "A1A1": {
            "a0a0": 0.000176944,
            "a0a1": 0.00124025,
            "a0a2": 0.00159399,
            "a1a0": 0.00124025,
            "a1a1": 0.0267926,
            "a1a2": 0.11591,
            "a2a0": 0.00159399,
            "a2a1": 0.11591,
            "a2a2": 0.717651
        },
        "A1A12": {
            "a0a0": -3.28406e-5,
            "a0a1": -0.000688717,
            "a0a2": -0.00303292,
            "a1a0": -0.00103627,
            "a1a1": -0.00940674,
            "a1a2": -0.0330868,
            "a2a0": -0.00469307,
            "a2a1": -0.0295422,
            "a2a2": -0.0101287
        },
        "A1V": {
            "a0a0": 0.000167847,
            "a0a1": 0.00125815,
            "a0a2": -0.00472665,
            "a1a0": 0.00150292,
            "a1a1": 0.0238807,
            "a1a2": 0.00589092,
            "a2a0": 0.00336003,
            "a2a1": 0.0990242,
            "a2a2": 0.355386
        },
        "A1T1": {
            "a0a0": 0.000104943,
            "a0a1": 0.00117862,
            "a0a2": 0.00224217,
            "a1a0": 0.000716078,
            "a1a1": 0.021296,
            "a1a2": 0.0910196,
            "a2a0": 0.000386216,
            "a2a1": 0.0790816,
            "a2a2": 0.431923
        },
        "A1T2": {
            "a0a0": 0.000104355,
            "a0a1": 0.00113444,
            "a0a2": 0.00370878,
            "a1a0": 0.000706402,
            "a1a1": 0.022408,
            "a1a2": 0.107908,
            "a2a0": 0.000362237,
            "a2a1": 0.0889433,
            "a2a2": 0.487883
        },
        "A1T23": {
            "a0a0": 9.56204e-5,
            "a0a1": 6.35781e-5,
            "a0a2": -0.00171291,
            "a1a0": 0.000746397,
            "a1a1": 5.6905e-5,
            "a1a2": -0.023846,
            "a2a0": 0.00115379,
            "a2a1": 0.00136851,
            "a2a2": -0.0688264
        },
        "A12A0": {
            "a0a0": 0.000402192,
            "a0a1": 0.00052615,
            "a0a2": -0.0200257,
            "a1a0": 0.00014684,
            "a1a1": 0.0156796,
            "a1a2": 0.103047,
            "a2a0": -0.00768258,
            "a2a1": 0.0924496,
            "a2a2": 1.31312
        },
        "A12A1": {
            "a0a0": -3.28406e-5,
            "a0a1": -0.00103627,
            "a0a2": -0.00469307,
            "a1a0": -0.000688717,
            "a1a1": -0.00940674,
            "a1a2": -0.0295422,
            "a2a0": -0.00303292,
            "a2a1": -0.0330868,
            "a2a2": -0.0101287
        },
        "A12A12": {
            "a0a0": 0.000294076,
            "a0a1": 0.000113519,
            "a0a2": -0.00561618,
            "a1a0": 0.000113519,
            "a1a1": 0.012073,
            "a1a2": 0.0709849,
            "a2a0": -0.00561618,
            "a2a1": 0.0709849,
            "a2a2": 0.610004
        },
        "A12V": {
            "a0a0": -2.7723e-5,
            "a0a1": -0.0012615,
            "a0a2": -0.00283446,
            "a1a0": -0.000887614,
            "a1a1": -0.00480406,
            "a1a2": 0.0557778,
            "a2a0": -0.00443441,
            "a2a1": -0.000451952,
            "a2a2": 0.507084
        },
        "A12T1": {
            "a0a0": -3.55273e-5,
            "a0a1": -0.00099491,
            "a0a2": -0.000999036,
            "a1a0": -0.000304208,
            "a1a1": -0.00746695,
            "a1a2": -0.0540757,
            "a2a0": -0.00108563,
            "a2a1": -0.0275865,
            "a2a2": -0.334318
        },
        "A12T2": {
            "a0a0": -3.57607e-5,
            "a0a1": -0.00092347,
            "a0a2": -0.003176,
            "a1a0": -0.00029718,
            "a1a1": -0.00902461,
            "a1a2": -0.0543226,
            "a2a0": -0.00102705,
            "a2a1": -0.0368535,
            "a2a2": -0.275674
        },
        "A12T23": {
            "a0a0": 0.000257343,
            "a0a1": 0.00084138,
            "a0a2": 0.000557671,
            "a1a0": -0.000878493,
            "a1a1": 0.00600547,
            "a1a2": 0.0390114,
            "a2a0": -0.0105102,
            "a2a1": 0.0188379,
            "a2a2": 0.214056
        },
        "VA0": {
            "a0a0": -3.68009e-5,
            "a0a1": -0.000968534,
            "a0a2": -0.00428163,
            "a1a0": -0.0016827,
            "a1a1": -0.00386978,
            "a1a2": 0.0741015,
            "a2a0": -0.00376159,
            "a2a1": 0.091772,
            "a2a2": 1.33351
        },
        "VA1": {
            "a0a0": 0.000167847,
            "a0a1": 0.00150292,
            "a0a2": 0.00336003,
            "a1a0": 0.00125815,
            "a1a1": 0.0238807,
            "a1a2": 0.0990242,
            "a2a0": -0.00472665,
            "a2a1": 0.00589092,
            "a2a2": 0.355386
        },
        "VA12": {
            "a0a0": -2.7723e-5,
            "a0a1": -0.000887614,
            "a0a2": -0.00443441,
            "a1a0": -0.0012615,
            "a1a1": -0.00480406,
            "a1a2": -0.000451952,
            "a2a0": -0.00283446,
            "a2a1": 0.0557778,
            "a2a2": 0.507084
        },
        "VV": {
            "a0a0": 0.000284055,
            "a0a1": 0.00168263,
            "a0a2": -0.00844608,
            "a1a0": 0.00168263,
            "a1a1": 0.0343084,
            "a1a2": 0.0887846,
            "a2a0": -0.00844608,
            "a2a1": 0.0887846,
            "a2a2": 2.02905
        },
        "VT1": {
            "a0a0": 0.000130079,
            "a0a1": 0.0013766,
            "a0a2": 0.0027281,
            "a1a0": 0.00102088,
            "a1a1": 0.0223309,
            "a1a2": 0.0418045,
            "a2a0": -0.00405028,
            "a2a1": -0.0119997,
            "a2a2": -0.226277
        },
        "VT2": {
            "a0a0": 0.000128834,
            "a0a1": 0.00140997,
            "a0a2": 0.00460039,
            "a1a0": 0.00102114,
            "a1a1": 0.0210893,
            "a1a2": 0.0762166,
            "a2a0": -0.00392676,
            "a2a1": -0.0131154,
            "a2a2": -0.103059
        },
        "VT23": {
            "a0a0": 0.000137965,
            "a0a1": -0.000251381,
            "a0a2": -0.00463419,
            "a1a0": 0.000180222,
            "a1a1": 0.00216436,
            "a1a2": -0.0254873,
            "a2a0": -0.00857969,
            "a2a1": 0.0289782,
            "a2a2": 0.106536
        },
        "T1A0": {
            "a0a0": -4.72194e-5,
            "a0a1": -0.000267698,
            "a0a2": -0.000225837,
            "a1a0": -0.0013322,
            "a1a1": -0.00854992,
            "a1a2": -0.00296952,
            "a2a0": -0.00139721,
            "a2a1": -0.0768517,
            "a2a2": -0.593535
        },
        "T1A1": {
            "a0a0": 0.000104943,
            "a0a1": 0.000716078,
            "a0a2": 0.000386216,
            "a1a0": 0.00117862,
            "a1a1": 0.021296,
            "a1a2": 0.0790816,
            "a2a0": 0.00224217,
            "a2a1": 0.0910196,
            "a2a2": 0.431923
        },
        "T1A12": {
            "a0a0": -3.55273e-5,
            "a0a1": -0.000304208,
            "a0a2": -0.00108563,
            "a1a0": -0.00099491,
            "a1a1": -0.00746695,
            "a1a2": -0.0275865,
            "a2a0": -0.000999036,
            "a2a1": -0.0540757,
            "a2a2": -0.334318
        },
        "T1V": {
            "a0a0": 0.000130079,
            "a0a1": 0.00102088,
            "a0a2": -0.00405028,
            "a1a0": 0.0013766,
            "a1a1": 0.0223309,
            "a1a2": -0.0119997,
            "a2a0": 0.0027281,
            "a2a1": 0.0418045,
            "a2a2": -0.226277
        },
        "T1T1": {
            "a0a0": 0.000157882,
            "a0a1": 0.000914626,
            "a0a2": -0.00343478,
            "a1a0": 0.000914626,
            "a1a1": 0.0232214,
            "a1a2": 0.114598,
            "a2a0": -0.00343478,
            "a2a1": 0.114598,
            "a2a2": 1.88549
        },
        "T1T2": {
            "a0a0": 0.000157882,
            "a0a1": 0.000739377,
            "a0a2": -0.000506571,
            "a1a0": 0.000890934,
            "a1a1": 0.0204652,
            "a1a2": 0.102446,
            "a2a0": -0.00355836,
            "a2a1": 0.101053,
            "a2a2": 1.08231
        },
        "T1T23": {
            "a0a0": 0.000112475,
            "a0a1": -0.000496493,
            "a0a2": -0.0057848,
            "a1a0": 0.000623787,
            "a1a1": 0.00566905,
            "a1a2": 0.0358582,
            "a2a0": 0.00229398,
            "a2a1": 0.138886,
            "a2a2": 1.51646
        },
        "T2A0": {
            "a0a0": -4.77735e-5,
            "a0a1": -0.000278869,
            "a0a2": -0.000186944,
            "a1a0": -0.00125112,
            "a1a1": -0.0115157,
            "a1a2": -0.017476,
            "a2a0": -0.00434768,
            "a2a1": -0.0754782,
            "a2a2": -0.333249
        },
        "T2A1": {
            "a0a0": 0.000104355,
            "a0a1": 0.000706402,
            "a0a2": 0.000362237,
            "a1a0": 0.00113444,
            "a1a1": 0.022408,
            "a1a2": 0.0889433,
            "a2a0": 0.00370878,
            "a2a1": 0.107908,
            "a2a2": 0.487883
        },
        "T2A12": {
            "a0a0": -3.57607e-5,
            "a0a1": -0.00029718,
            "a0a2": -0.00102705,
            "a1a0": -0.00092347,
            "a1a1": -0.00902461,
            "a1a2": -0.0368535,
            "a2a0": -0.003176,
            "a2a1": -0.0543226,
            "a2a2": -0.275674
        },
        "T2V": {
            "a0a0": 0.000128834,
            "a0a1": 0.00102114,
            "a0a2": -0.00392676,
            "a1a0": 0.00140997,
            "a1a1": 0.0210893,
            "a1a2": -0.0131154,
            "a2a0": 0.00460039,
            "a2a1": 0.0762166,
            "a2a2": -0.103059
        },
        "T2T1": {
            "a0a0": 0.000157882,
            "a0a1": 0.000890934,
            "a0a2": -0.00355836,
            "a1a0": 0.000739377,
            "a1a1": 0.0204652,
            "a1a2": 0.101053,
            "a2a0": -0.000506571,
            "a2a1": 0.102446,
            "a2a2": 1.08231
        },
        "T2T2": {
            "a0a0": 0.000157882,
            "a0a1": 0.000747553,
            "a0a2": -0.000501476,
            "a1a0": 0.000747553,
            "a1a1": 0.0214576,
            "a1a2": 0.109196,
            "a2a0": -0.000501476,
            "a2a1": 0.109196,
            "a2a2": 0.859015
        },
        "T2T23": {
            "a0a0": 0.000110153,
            "a0a1": -0.000523131,
            "a0a2": -0.00590454,
            "a1a0": 0.000730254,
            "a1a1": 0.000768117,
            "a1a2": -0.00302991,
            "a2a0": 0.00334577,
            "a2a1": 0.0501493,
            "a2a2": 0.607814
        },
        "T23A0": {
            "a0a0": 0.000350189,
            "a0a1": -9.37462e-5,
            "a0a2": -0.0222602,
            "a1a0": 0.00120775,
            "a1a1": 0.0190225,
            "a1a2": 0.0475493,
            "a2a0": 0.00107895,
            "a2a1": 0.0861111,
            "a2a2": 0.414359
        },
        "T23A1": {
            "a0a0": 9.56204e-5,
            "a0a1": 0.000746397,
            "a0a2": 0.00115379,
            "a1a0": 6.35781e-5,
            "a1a1": 5.6905e-5,
            "a1a2": 0.00136851,
            "a2a0": -0.00171291,
            "a2a1": -0.023846,
            "a2a2": -0.0688264
        },
        "T23A12": {
            "a0a0": 0.000257343,
            "a0a1": -0.000878493,
            "a0a2": -0.0105102,
            "a1a0": 0.00084138,
            "a1a1": 0.00600547,
            "a1a2": 0.0188379,
            "a2a0": 0.000557671,
            "a2a1": 0.0390114,
            "a2a2": 0.214056
        },
        "T23V": {
            "a0a0": 0.000137965,
            "a0a1": 0.000180222,
            "a0a2": -0.00857969,
            "a1a0": -0.000251381,
            "a1a1": 0.00216436,
            "a1a2": 0.0289782,
            "a2a0": -0.00463419,
            "a2a1": -0.0254873,
            "a2a2": 0.106536
        },
        "T23T1": {
            "a0a0": 0.000112475,
            "a0a1": 0.000623787,
            "a0a2": 0.00229398,
            "a1a0": -0.000496493,
            "a1a1": 0.00566905,
            "a1a2": 0.138886,
            "a2a0": -0.0057848,
            "a2a1": 0.0358582,
            "a2a2": 1.51646
        },
        "T23T2": {
            "a0a0": 0.000110153,
            "a0a1": 0.000730254,
            "a0a2": 0.00334577,
            "a1a0": -0.000523131,
            "a1a1": 0.000768117,
            "a1a2": 0.0501493,
            "a2a0": -0.00590454,
            "a2a1": -0.00302991,
            "a2a2": 0.607814
        },
        "T23T23": {
            "a0a0": 0.00147506,
            "a0a1": 0.0019052,
            "a0a2": -0.0228818,
            "a1a0": 0.0019052,
            "a1a1": 0.0718601,
            "a1a2": 0.436258,
            "a2a0": -0.0228818,
            "a2a1": 0.436258,
            "a2a2": 4.11814
        }
    }
}

==> anc/BsKstar_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.313562,
            "a1": -0.65825,
            "a2": 2.5656
        },
        "A1": {
            "a0": 0.229573,
            "a1": 0.269837,
            "a2": 0.127316
        },
        "A12": {
            "a0": 0.229271,
            "a1": 0.596532,
            "a2": 0.537308
        },
        "V": {
            "a0": 0.295992,
            "a1": -0.902993,
            "a2": 2.64726
        },
        "T1": {
            "a0": 0.238606,
            "a1": -0.757262,
            "a2": 2.0769
        },
        "T2": {
            "a0": 0.238606,
            "a1": 0.336985,
            "a2": 0.517612
        },
        "T23": {
            "a0": 0.596801,
            "a1": 1.58159,
            "a2": 3.65013
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0476648,
            "a1": 0.23322,
            "a2": 1.44171
        },
        "A1": {
            "a0": 0.0253791,
            "a1": 0.189026,
            "a2": 0.561306
        },
        "A12": {
            "a0": 0.0348517,
            "a1": 0.210483,
            "a2": 1.12293
        },
        "V": {
            "a0": 0.0304217,
            "a1": 0.267183,
            "a2": 1.32806
        },
        "T1": {
            "a0": 0.0242043,
            "a1": 0.201394,
            "a2": 1.00179
        },
        "T2": {
            "a0": 0.0242043,
            "a1": 0.185293,
            "a2": 0.611376
        },
        "T23": {
            "a0": 0.0762938,
            "a1": 0.559727,
            "a2": 3.27488
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.396541,
            "a0a2": -0.243893,
            "a1a0": 0.396541,
            "a1a1": 1.0,
            "a1a2": -0.163961,
            "a2a0": -0.243893,
            "a2a1": -0.163961,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.0601549,
            "a0a1": -0.0821646,
            "a0a2": -0.00788412,
            "a1a0": 0.00567894,
            "a1a1": 0.164005,
            "a1a2": 0.0717017,
            "a2a0": 0.0729226,
            "a2a1": 0.0294432,
            "a2a2": 0.133926
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.497311,
            "a0a2": 0.0890646,
            "a1a0": 0.396541,
            "a1a1": 0.758878,
            "a1a2": 0.455679,
            "a2a0": -0.243893,
            "a2a1": -0.378195,
            "a2a2": -0.273699
        },
        "A0V": {
            "a0a0": 0.09761,
            "a0a1": -0.111428,
            "a0a2": 0.0641058,
            "a1a0": 0.0358146,
            "a1a1": 0.161141,
            "a1a2": 0.00703178,
            "a2a0": 0.122297,
            "a2a1": -0.0698717,
            "a2a2": 0.304806
        },
        "A0T1": {
            "a0a0": 0.0336161,
            "a0a1": -0.115699,
            "a0a2": 0.129395,
            "a1a0": -0.0305343,
            "a1a1": 0.15421,
            "a1a2": 0.0558939,
            "a2a0": -0.0529309,
            "a2a1": -0.0840521,
            "a2a2": 0.371887
        },
        "A0T2": {
            "a0a0": 0.0336161,
            "a0a1": -0.0944318,
            "a0a2": -0.0840508,
            "a1a0": -0.0305343,
            "a1a1": 0.129191,
            "a1a2": 0.0556386,
            "a2a0": -0.0529309,
            "a2a1": -0.0183874,
            "a2a2": 0.162669
        },
        "A0T23": {
            "a0a0": 0.758144,
            "a0a1": 0.364537,
            "a0a2": -0.022082,
            "a1a0": 0.348368,
            "a1a1": 0.710631,
            "a1a2": 0.368136,
            "a2a0": -0.187779,
            "a2a1": -0.247876,
            "a2a2": -0.0341084
        },
        "A1A0": {
            "a0a0": 0.0601549,
            "a0a1": 0.00567894,
            "a0a2": 0.0729226,
            "a1a0": -0.0821646,
            "a1a1": 0.164005,
            "a1a2": 0.0294432,
            "a2a0": -0.00788412,
            "a2a1": 0.0717017,
            "a2a2": 0.133926
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.477262,
            "a0a2": 0.330364,
            "a1a0": 0.477262,
            "a1a1": 1.0,
            "a1a2": 0.802738,
            "a2a0": 0.330364,
            "a2a1": 0.802738,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.0601549,
            "a0a1": -0.0862791,
            "a0a2": -0.0475215,
            "a1a0": -0.0821646,
            "a1a1": 0.153415,
            "a1a2": 0.0507743,
            "a2a0": -0.00788412,
            "a2a1": 0.0502039,
            "a2a2": -0.0372529
        },
        "A1V": {
            "a0a0": 0.891748,
            "a0a1": 0.493951,
            "a0a2": -0.303187,
            "a1a0": 0.433659,
            "a1a1": 0.940366,
            "a1a2": -0.246836,
            "a2a0": 0.316799,
            "a2a1": 0.729198,
            "a2a2": 0.0121555
        },
        "A1T1": {
            "a0a0": 0.89042,
            "a0a1": 0.500648,
            "a0a2": -0.378179,
            "a1a0": 0.430262,
            "a1a1": 0.931823,
            "a1a2": -0.308549,
            "a2a0": 0.265424,
            "a2a1": 0.72126,
            "a2a2": 0.000637191
        },
        "A1T2": {
            "a0a0": 0.89042,
            "a0a1": 0.500656,
            "a0a2": 0.417297,
            "a1a0": 0.430262,
            "a1a1": 0.985884,
            "a1a2": 0.793858,
            "a2a0": 0.265424,
            "a2a1": 0.784034,
            "a2a2": 0.899361
        },
        "A1T23": {
            "a0a0": 0.164919,
            "a0a1": 0.207158,
            "a0a2": 0.22353,
            "a1a0": -0.0448809,
            "a1a1": 0.367972,
            "a1a2": 0.264703,
            "a2a0": 0.0213793,
            "a2a1": 0.196536,
            "a2a2": 0.119456
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.396541,
            "a0a2": -0.243893,
            "a1a0": 0.497311,
            "a1a1": 0.758878,
            "a1a2": -0.378195,
            "a2a0": 0.0890646,
            "a2a1": 0.455679,
            "a2a2": -0.273699
        },
        "A12A1": {
            "a0a0": 0.0601549,
            "a0a1": -0.0821646,
            "a0a2": -0.00788412,
            "a1a0": -0.0862791,
            "a1a1": 0.153415,
            "a1a2": 0.0502039,
            "a2a0": -0.0475215,
            "a2a1": 0.0507743,
            "a2a2": -0.0372529
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.497311,
            "a0a2": 0.0890646,
            "a1a0": 0.497311,
            "a1a1": 1.0,
            "a1a2": 0.762936,
            "a2a0": 0.0890646,
            "a2a1": 0.762936,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.09761,
            "a0a1": -0.111428,
            "a0a2": 0.0641058,
            "a1a0": -0.140819,
            "a1a1": 0.257879,
            "a1a2": -0.0487531,
            "a2a0": -0.211225,
            "a2a1": 0.271218,
            "a2a2": 0.136683
        },
        "A12T1": {
            "a0a0": 0.0336161,
            "a0a1": -0.115699,
            "a0a2": 0.129395,
            "a1a0": -0.0855717,
            "a1a1": 0.258395,
            "a1a2": -0.08801,
            "a2a0": -0.0732831,
            "a2a1": 0.280509,
            "a2a2": -0.012044
        },
        "A12T2": {
            "a0a0": 0.0336161,
            "a0a1": -0.0944318,
            "a0a2": -0.0840508,
            "a1a0": -0.0855717,
            "a1a1": 0.174011,
            "a1a2": 0.0713908,
            "a2a0": -0.0732831,
            "a2a1": 0.117059,
            "a2a2": 0.142504
        },
        "A12T23": {
            "a0a0": 0.758144,
            "a0a1": 0.364537,
            "a0a2": -0.022082,
            "a1a0": 0.263432,
            "a1a1": 0.794149,
            "a1a2": 0.545891,
            "a2a0": -0.0765032,
            "a2a1": 0.593506,
            "a2a2": 0.766756
        },
        "VA0": {
            "a0a0": 0.09761,
            "a0a1": 0.0358146,
            "a0a2": 0.122297,
            "a1a0": -0.111428,
            "a1a1": 0.161141,
            "a1a2": -0.0698717,
            "a2a0": 0.0641058,
            "a2a1": 0.00703178,
            "a2a2": 0.304806
        },
        "VA1": {
            "a0a0": 0.891748,
            "a0a1": 0.433659,
            "a0a2": 0.316799,
            "a1a0": 0.493951,
            "a1a1": 0.940366,
            "a1a2": 0.729198,
            "a2a0": -0.303187,
            "a2a1": -0.246836,
            "a2a2": 0.0121555
        },
        "VA12": {
            "a0a0": 0.09761,
            "a0a1": -0.140819,
            "a0a2": -0.211225,
            "a1a0": -0.111428,
            "a1a1": 0.257879,
            "a1a2": 0.271218,
            "a2a0": 0.0641058,
            "a2a1": -0.0487531,
            "a2a2": 0.136683
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.413747,
            "a0a2": -0.433429,
            "a1a0": 0.413747,
            "a1a1": 1.0,
            "a1a2": -0.202266,
            "a2a0": -0.433429,
            "a2a1": -0.202266,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.864615,
            "a0a1": 0.389899,
            "a0a2": -0.37736,
            "a1a0": 0.455149,
            "a1a1": 0.990784,
            "a1a2": -0.323494,
            "a2a0": -0.434399,
            "a2a1": -0.190794,
            "a2a2": 0.898583
        },
        "VT2": {
            "a0a0": 0.864615,
            "a0a1": 0.439138,
            "a0a2": 0.318219,
            "a1a0": 0.455149,
            "a1a1": 0.968771,
            "a1a2": 0.813979,
            "a2a0": -0.434399,
            "a2a1": -0.258222,
            "a2a2": 0.171915
        },
        "VT23": {
            "a0a0": 0.214499,
            "a0a1": 0.122854,
            "a0a2": 0.0452708,
            "a1a0": -0.0852869,
            "a1a1": 0.487895,
            "a1a2": 0.480667,
            "a2a0": 0.0852939,
            "a2a1": 0.0563554,
            "a2a2": 0.277529
        },
        "T1A0": {
            "a0a0": 0.0336161,
            "a0a1": -0.0305343,
            "a0a2": -0.0529309,
            "a1a0": -0.115699,
            "a1a1": 0.15421,
            "a1a2": -0.0840521,
            "a2a0": 0.129395,
            "a2a1": 0.0558939,
            "a2a2": 0.371887
        },
        "T1A1": {
            "a0a0": 0.89042,
            "a0a1": 0.430262,
            "a0a2": 0.265424,
            "a1a0": 0.500648,
            "a1a1": 0.931823,
            "a1a2": 0.72126,
            "a2a0": -0.378179,
            "a2a1": -0.308549,
            "a2a2": 0.000637191
        },
        "T1A12": {
            "a0a0": 0.0336161,
            "a0a1": -0.0855717,
            "a0a2": -0.0732831,
            "a1a0": -0.115699,
            "a1a1": 0.258395,
            "a1a2": 0.280509,
            "a2a0": 0.129395,
            "a2a1": -0.08801,
            "a2a2": -0.012044
        },
        "T1V": {
            "a0a0": 0.864615,
            "a0a1": 0.455149,
            "a0a2": -0.434399,
            "a1a0": 0.389899,
            "a1a1": 0.990784,
            "a1a2": -0.190794,
            "a2a0": -0.37736,
            "a2a1": -0.323494,
            "a2a2": 0.898583
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.486759,
            "a0a2": -0.5667,
            "a1a0": 0.486759,
            "a1a1": 1.0,
            "a1a2": -0.352058,
            "a2a0": -0.5667,
            "a2a1": -0.352058,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.485345,
            "a0a2": 0.308041,
            "a1a0": 0.486759,
            "a1a1": 0.970367,
            "a1a2": 0.819006,
            "a2a0": -0.5667,
            "a2a1": -0.366894,
            "a2a2": 0.0700529
        },
        "T1T23": {
            "a0a0": 0.142895,
            "a0a1": 0.150035,
            "a0a2": 0.133633,
            "a1a0": -0.0866075,
            "a1a1": 0.486298,
            "a1a2": 0.484995,
            "a2a0": 0.142093,
            "a2a1": -0.0195346,
            "a2a2": 0.105431
        },
        "T2A0": {
            "a0a0": 0.0336161,
            "a0a1": -0.0305343,
            "a0a2": -0.0529309,
            "a1a0": -0.0944318,
            "a1a1": 0.129191,
            "a1a2": -0.0183874,
            "a2a0": -0.0840508,
            "a2a1": 0.0556386,
            "a2a2": 0.162669
        },
        "T2A1": {
            "a0a0": 0.89042,
            "a0a1": 0.430262,
            "a0a2": 0.265424,
            "a1a0": 0.500656,
            "a1a1": 0.985884,
            "a1a2": 0.784034,
            "a2a0": 0.417297,
            "a2a1": 0.793858,
            "a2a2": 0.899361
        },
        "T2A12": {
            "a0a0": 0.0336161,
            "a0a1": -0.0855717,
            "a0a2": -0.0732831,
            "a1a0": -0.0944318,
            "a1a1": 0.174011,
            "a1a2": 0.117059,
            "a2a0": -0.0840508,
            "a2a1": 0.0713908,
            "a2a2": 0.142504
        },
        "T2V": {
            "a0a0": 0.864615,
            "a0a1": 0.455149,
            "a0a2": -0.434399,
            "a1a0": 0.439138,
            "a1a1": 0.968771,
            "a1a2": -0.258222,
            "a2a0": 0.318219,
            "a2a1": 0.813979,
            "a2a2": 0.171915
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.486759,
            "a0a2": -0.5667,
            "a1a0": 0.485345,
            "a1a1": 0.970367,
            "a1a2": -0.366894,
            "a2a0": 0.308041,
            "a2a1": 0.819006,
            "a2a2": 0.0700529
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.485345,
            "a0a2": 0.308041,
            "a1a0": 0.485345,
            "a1a1": 1.0,
            "a1a2": 0.816417,
            "a2a0": 0.308041,
            "a2a1": 0.816417,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.142895,
            "a0a1": 0.150035,
            "a0a2": 0.133633,
            "a1a0": -0.0506648,
            "a1a1": 0.398165,
            "a1a2": 0.331162,
            "a2a0": -0.00306545,
            "a2a1": 0.327826,
            "a2a2": 0.396574
        },
        "T23A0": {
            "a0a0": 0.758144,
            "a0a1": 0.348368,
            "a0a2": -0.187779,
            "a1a0": 0.364537,
            "a1a1": 0.710631,
            "a1a2": -0.247876,
            "a2a0": -0.022082,
            "a2a1": 0.368136,
            "a2a2": -0.0341084
        },
        "T23A1": {
            "a0a0": 0.164919,
            "a0a1": -0.0448809,
            "a0a2": 0.0213793,
            "a1a0": 0.207158,
            "a1a1": 0.367972,
            "a1a2": 0.196536,
            "a2a0": 0.22353,
            "a2a1": 0.264703,
            "a2a2": 0.119456
        },
        "T23A12": {
            "a0a0": 0.758144,
            "a0a1": 0.263432,
            "a0a2": -0.0765032,
            "a1a0": 0.364537,
            "a1a1": 0.794149,
            "a1a2": 0.593506,
            "a2a0": -0.022082,
            "a2a1": 0.545891,
            "a2a2": 0.766756
        },
        "T23V": {
            "a0a0": 0.214499,
            "a0a1": -0.0852869,
            "a0a2": 0.0852939,
            "a1a0": 0.122854,
            "a1a1": 0.487895,
            "a1a2": 0.0563554,
            "a2a0": 0.0452708,
            "a2a1": 0.480667,
            "a2a2": 0.277529
        },
        "T23T1": {
            "a0a0": 0.142895,
            "a0a1": -0.0866075,
            "a0a2": 0.142093,
            "a1a0": 0.150035,
            "a1a1": 0.486298,
            "a1a2": -0.0195346,
            "a2a0": 0.133633,
            "a2a1": 0.484995,
            "a2a2": 0.105431
        },
        "T23T2": {
            "a0a0": 0.142895,
            "a0a1": -0.0506648,
            "a0a2": -0.00306545,
            "a1a0": 0.150035,
            "a1a1": 0.398165,
            "a1a2": 0.327826,
            "a2a0": 0.133633,
            "a2a1": 0.331162,
            "a2a2": 0.396574
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.299771,
            "a0a2": -0.0731333,
            "a1a0": 0.299771,
            "a1a1": 1.0,
            "a1a2": 0.784319,
            "a2a0": -0.0731333,
            "a2a1": 0.784319,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00227193,
            "a0a1": 0.00440811,
            "a0a2": -0.0167601,
            "a1a0": 0.00440811,
            "a1a1": 0.0543917,
            "a1a2": -0.0551296,
            "a2a0": -0.0167601,
            "a2a1": -0.0551296,
            "a2a2": 2.07853
        },
        "A0A1": {
            "a0a0": 7.27687e-5,
            "a0a1": -0.000740292,
            "a0a2": -0.000210936,
            "a1a0": 3.36132e-5,
            "a1a1": 0.00723012,
            "a1a2": 0.00938632,
            "a2a0": 0.00266819,
            "a2a1": 0.00802388,
            "a2a2": 0.108378
        },
        "A0A12": {
            "a0a0": 0.0016612,
            "a0a1": 0.00498934,
            "a0a2": 0.0047671,
            "a1a0": 0.00322313,
            "a1a1": 0.0372525,
            "a1a2": 0.119337,
            "a2a0": -0.0122547,
            "a2a1": -0.114766,
            "a2a2": -0.443102
        },
        "A0V": {
            "a0a0": 0.000141539,
            "a0a1": -0.00141905,
            "a0a2": 0.004058,
            "a1a0": 0.000254103,
            "a1a1": 0.0100411,
            "a1a2": 0.00217795,
            "a2a0": 0.00536387,
            "a2a1": -0.0269146,
            "a2a2": 0.583606
        },
        "A0T1": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.00111064,
            "a0a2": 0.00617867,
            "a1a0": -0.000172364,
            "a1a1": 0.0072431,
            "a1a2": 0.013059,
            "a2a0": -0.00184705,
            "a2a1": -0.0244047,
            "a2a2": 0.537116
        },
        "A0T2": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.000834015,
            "a0a2": -0.00244933,
            "a1a0": -0.000172364,
            "a1a1": 0.00558285,
            "a1a2": 0.00793325,
            "a2a0": -0.00184705,
            "a2a1": -0.00491198,
            "a2a2": 0.143381
        },
        "A0T23": {
            "a0a0": 0.00275701,
            "a0a1": 0.00972558,
            "a0a2": -0.00344693,
            "a1a0": 0.0061986,
            "a1a1": 0.0927655,
            "a1a2": 0.281171,
            "a2a0": -0.0206545,
            "a2a1": -0.200027,
            "a2a2": -0.161041
        },
        "A1A0": {
            "a0a0": 7.27687e-5,
            "a0a1": 3.36132e-5,
            "a0a2": 0.00266819,
            "a1a0": -0.000740292,
            "a1a1": 0.00723012,
            "a1a2": 0.00802388,
            "a2a0": -0.000210936,
            "a2a1": 0.00938632,
            "a2a2": 0.108378
        },
        "A1A1": {
            "a0a0": 0.0006441,
            "a0a1": 0.00228957,
            "a0a2": 0.00470619,
            "a1a0": 0.00228957,
            "a1a1": 0.0357307,
            "a1a2": 0.0851715,
            "a2a0": 0.00470619,
            "a2a1": 0.0851715,
            "a2a2": 0.315064
        },
        "A1A12": {
            "a0a0": 5.32073e-5,
            "a0a1": -0.000460893,
            "a0a2": -0.00135431,
            "a1a0": -0.000541289,
            "a1a1": 0.00610388,
            "a1a2": 0.0107774,
            "a2a0": -0.000154233,
            "a2a1": 0.00593137,
            "a2a2": -0.0234807
        },
        "A1V": {
            "a0a0": 0.000688498,
            "a0a1": 0.00334941,
            "a0a2": -0.0102189,
            "a1a0": 0.00249375,
            "a1a1": 0.0474927,
            "a1a2": -0.0619652,
            "a2a0": 0.00540964,
            "a2a1": 0.109359,
            "a2a2": 0.00906131
        },
        "A1T1": {
            "a0a0": 0.00054697,
            "a0a1": 0.00255891,
            "a0a2": -0.00961507,
            "a1a0": 0.00196855,
            "a1a1": 0.0354733,
            "a1a2": -0.0584284,
            "a2a0": 0.00360605,
            "a2a1": 0.081534,
            "a2a2": 0.000358301
        },
        "A1T2": {
            "a0a0": 0.00054697,
            "a0a1": 0.00235437,
            "a0a2": 0.00647486,
            "a1a0": 0.00196855,
            "a1a1": 0.0345307,
            "a1a2": 0.0917429,
            "a2a0": 0.00360605,
            "a2a1": 0.0815441,
            "a2a2": 0.308633
        },
        "A1T23": {
            "a0a0": 0.000319327,
            "a0a1": 0.00294275,
            "a0a2": 0.0185784,
            "a1a0": -0.000647249,
            "a1a1": 0.0389325,
            "a1a2": 0.163861,
            "a2a0": 0.000915551,
            "a2a1": 0.0617472,
            "a2a2": 0.219586
        },
        "A12A0": {
            "a0a0": 0.0016612,
            "a0a1": 0.00322313,
            "a0a2": -0.0122547,
            "a1a0": 0.00498934,
            "a1a1": 0.0372525,
            "a1a2": -0.114766,
            "a2a0": 0.0047671,
            "a2a1": 0.119337,
            "a2a2": -0.443102
        },
        "A12A1": {
            "a0a0": 5.32073e-5,
            "a0a1": -0.000541289,
            "a0a2": -0.000154233,
            "a1a0": -0.000460893,
            "a1a1": 0.00610388,
            "a1a2": 0.00593137,
            "a2a0": -0.00135431,
            "a2a1": 0.0107774,
            "a2a2": -0.0234807
        },
        "A12A12": {
            "a0a0": 0.00121464,
            "a0a1": 0.00364812,
            "a0a2": 0.00348562,
            "a1a0": 0.00364812,
            "a1a1": 0.0443032,
            "a1a2": 0.180325,
            "a2a0": 0.00348562,
            "a2a1": 0.180325,
            "a2a2": 1.26096
        },
        "A12V": {
            "a0a0": 0.000103491,
            "a0a1": -0.00103759,
            "a0a2": 0.00296714,
            "a1a0": -0.000901704,
            "a1a1": 0.0145025,
            "a1a2": -0.0136282,
            "a2a0": -0.00721573,
            "a2a1": 0.0813727,
            "a2a2": 0.203837
        },
        "A12T1": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.00081208,
            "a0a2": 0.00451774,
            "a1a0": -0.000435953,
            "a1a1": 0.0109534,
            "a1a2": -0.0185579,
            "a2a0": -0.0019918,
            "a2a1": 0.0634373,
            "a2a2": -0.0135488
        },
        "A12T2": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.000609817,
            "a0a2": -0.00179091,
            "a1a0": -0.000435953,
            "a1a1": 0.00678661,
            "a1a2": 0.00918688,
            "a2a0": -0.0019918,
            "a2a1": 0.0243566,
            "a2a2": 0.0978331
        },
        "A12T23": {
            "a0a0": 0.00201588,
            "a0a1": 0.00711118,
            "a0a2": -0.00252033,
            "a1a0": 0.00423034,
            "a1a1": 0.0935612,
            "a1a2": 0.376287,
            "a2a0": -0.00655421,
            "a2a1": 0.373038,
            "a2a2": 2.81971
        },
        "VA0": {
            "a0a0": 0.000141539,
            "a0a1": 0.000254103,
            "a0a2": 0.00536387,
            "a1a0": -0.00141905,
            "a1a1": 0.0100411,
            "a1a2": -0.0269146,
            "a2a0": 0.004058,
            "a2a1": 0.00217795,
            "a2a2": 0.583606
        },
        "VA1": {
            "a0a0": 0.000688498,
            "a0a1": 0.00249375,
            "a0a2": 0.00540964,
            "a1a0": 0.00334941,
            "a1a1": 0.0474927,
            "a1a2": 0.109359,
            "a2a0": -0.0102189,
            "a2a1": -0.0619652,
            "a2a2": 0.00906131
        },
        "VA12": {
            "a0a0": 0.000103491,
            "a0a1": -0.000901704,
            "a0a2": -0.00721573,
            "a1a0": -0.00103759,
            "a1a1": 0.0145025,
            "a1a2": 0.0813727,
            "a2a0": 0.00296714,
            "a2a1": -0.0136282,
            "a2a2": 0.203837
        },
        "VV": {
            "a0a0": 0.000925482,
            "a0a1": 0.003363,
            "a0a2": -0.0175113,
            "a1a0": 0.003363,
            "a1a1": 0.0713867,
            "a1a2": -0.0717709,
            "a2a0": -0.0175113,
            "a2a1": -0.0717709,
            "a2a2": 1.76374
        },
        "VT1": {
            "a0a0": 0.000636647,
            "a0a1": 0.00238882,
            "a0a2": -0.0115006,
            "a1a0": 0.00294343,
            "a1a1": 0.0533132,
            "a1a2": -0.0865872,
            "a2a0": -0.0139636,
            "a2a1": -0.0510304,
            "a2a2": 1.19551
        },
        "VT2": {
            "a0a0": 0.000636647,
            "a0a1": 0.00247539,
            "a0a2": 0.0059186,
            "a1a0": 0.00294343,
            "a1a1": 0.047961,
            "a1a2": 0.132963,
            "a2a0": -0.0139636,
            "a2a1": -0.0635433,
            "a2a2": 0.139585
        },
        "VT23": {
            "a0a0": 0.000497851,
            "a0a1": 0.00209195,
            "a0a2": 0.00451022,
            "a1a0": -0.00173852,
            "a1a1": 0.0729644,
            "a1a2": 0.42058,
            "a2a0": 0.00864221,
            "a2a1": 0.0418919,
            "a2a2": 1.20704
        },
        "T1A0": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.000172364,
            "a0a2": -0.00184705,
            "a1a0": -0.00111064,
            "a1a1": 0.0072431,
            "a1a2": -0.0244047,
            "a2a0": 0.00617867,
            "a2a1": 0.013059,
            "a2a2": 0.537116
        },
        "T1A1": {
            "a0a0": 0.00054697,
            "a0a1": 0.00196855,
            "a0a2": 0.00360605,
            "a1a0": 0.00255891,
            "a1a1": 0.0354733,
            "a1a2": 0.081534,
            "a2a0": -0.00961507,
            "a2a1": -0.0584284,
            "a2a2": 0.000358301
        },
        "T1A12": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.000435953,
            "a0a2": -0.0019918,
            "a1a0": -0.00081208,
            "a1a1": 0.0109534,
            "a1a2": 0.0634373,
            "a2a0": 0.00451774,
            "a2a1": -0.0185579,
            "a2a2": -0.0135488
        },
        "T1V": {
            "a0a0": 0.000636647,
            "a0a1": 0.00294343,
            "a0a2": -0.0139636,
            "a1a0": 0.00238882,
            "a1a1": 0.0533132,
            "a1a2": -0.0510304,
            "a2a0": -0.0115006,
            "a2a1": -0.0865872,
            "a2a2": 1.19551
        },
        "T1T1": {
            "a0a0": 0.000585846,
            "a0a1": 0.00237276,
            "a0a2": -0.0137412,
            "a1a0": 0.00237276,
            "a1a1": 0.0405596,
            "a1a2": -0.0710297,
            "a2a0": -0.0137412,
            "a2a1": -0.0710297,
            "a2a2": 1.00359
        },
        "T1T2": {
            "a0a0": 0.000585846,
            "a0a1": 0.00217671,
            "a0a2": 0.00455837,
            "a1a0": 0.00237276,
            "a1a1": 0.036211,
            "a1a2": 0.100842,
            "a2a0": -0.0137412,
            "a2a1": -0.0681048,
            "a2a2": 0.0429055
        },
        "T1T23": {
            "a0a0": 0.000263874,
            "a0a1": 0.00203264,
            "a0a2": 0.0105925,
            "a1a0": -0.00133073,
            "a1a1": 0.0548183,
            "a1a2": 0.319874,
            "a2a0": 0.0108603,
            "a2a1": -0.0109537,
            "a2a2": 0.345893
        },
        "T2A0": {
            "a0a0": 3.87825e-5,
            "a0a1": -0.000172364,
            "a0a2": -0.00184705,
            "a1a0": -0.000834015,
            "a1a1": 0.00558285,
            "a1a2": -0.00491198,
            "a2a0": -0.00244933,
            "a2a1": 0.00793325,
            "a2a2": 0.143381
        },
        "T2A1": {
            "a0a0": 0.00054697,
            "a0a1": 0.00196855,
            "a0a2": 0.00360605,
            "a1a0": 0.00235437,
            "a1a1": 0.0345307,
            "a1a2": 0.0815441,
            "a2a0": 0.00647486,
            "a2a1": 0.0917429,
            "a2a2": 0.308633
        },
        "T2A12": {
            "a0a0": 2.83571e-5,
            "a0a1": -0.000435953,
            "a0a2": -0.0019918,
            "a1a0": -0.000609817,
            "a1a1": 0.00678661,
            "a1a2": 0.0243566,
            "a2a0": -0.00179091,
            "a2a1": 0.00918688,
            "a2a2": 0.0978331
        },
        "T2V": {
            "a0a0": 0.000636647,
            "a0a1": 0.00294343,
            "a0a2": -0.0139636,
            "a1a0": 0.00247539,
            "a1a1": 0.047961,
            "a1a2": -0.0635433,
            "a2a0": 0.0059186,
            "a2a1": 0.132963,
            "a2a2": 0.139585
        },
        "T2T1": {
            "a0a0": 0.000585846,
            "a0a1": 0.00237276,
            "a0a2": -0.0137412,
            "a1a0": 0.00217671,
            "a1a1": 0.036211,
            "a1a2": -0.0681048,
            "a2a0": 0.00455837,
            "a2a1": 0.100842,
            "a2a2": 0.0429055
        },
        "T2T2": {
            "a0a0": 0.000585846,
            "a0a1": 0.00217671,
            "a0a2": 0.00455837,
            "a1a0": 0.00217671,
            "a1a1": 0.0343334,
            "a1a2": 0.0924866,
            "a2a0": 0.00455837,
            "a2a1": 0.0924866,
            "a2a2": 0.373781
        },
        "T2T23": {
            "a0a0": 0.000263874,
            "a0a1": 0.00203264,
            "a0a2": 0.0105925,
            "a1a0": -0.000716232,
            "a1a1": 0.041295,
            "a1a2": 0.200953,
            "a2a0": -0.000142986,
            "a2a1": 0.112183,
            "a2a2": 0.794013
        },
        "T23A0": {
            "a0a0": 0.00275701,
            "a0a1": 0.0061986,
            "a0a2": -0.0206545,
            "a1a0": 0.00972558,
            "a1a1": 0.0927655,
            "a1a2": -0.200027,
            "a2a0": -0.00344693,
            "a2a1": 0.281171,
            "a2a2": -0.161041
        },
        "T23A1": {
            "a0a0": 0.000319327,
            "a0a1": -0.000647249,
            "a0a2": 0.000915551,
            "a1a0": 0.00294275,
            "a1a1": 0.0389325,
            "a1a2": 0.0617472,
            "a2a0": 0.0185784,
            "a2a1": 0.163861,
            "a2a2": 0.219586
        },
        "T23A12": {
            "a0a0": 0.00201588,
            "a0a1": 0.00423034,
            "a0a2": -0.00655421,
            "a1a0": 0.00711118,
            "a1a1": 0.0935612,
            "a1a2": 0.373038,
            "a2a0": -0.00252033,
            "a2a1": 0.376287,
            "a2a2": 2.81971
        },
        "T23V": {
            "a0a0": 0.000497851,
            "a0a1": -0.00173852,
            "a0a2": 0.00864221,
            "a1a0": 0.00209195,
            "a1a1": 0.0729644,
            "a1a2": 0.0418919,
            "a2a0": 0.00451022,
            "a2a1": 0.42058,
            "a2a2": 1.20704
        },
        "T23T1": {
            "a0a0": 0.000263874,
            "a0a1": -0.00133073,
            "a0a2": 0.0108603,
            "a1a0": 0.00203264,
            "a1a1": 0.0548183,
            "a1a2": -0.0109537,
            "a2a0": 0.0105925,
            "a2a1": 0.319874,
            "a2a2": 0.345893
        },
        "T23T2": {
            "a0a0": 0.000263874,
            "a0a1": -0.000716232,
            "a0a2": -0.000142986,
            "a1a0": 0.00203264,
            "a1a1": 0.041295,
            "a1a2": 0.112183,
            "a2a0": 0.0105925,
            "a2a1": 0.200953,
            "a2a2": 0.794013
        },
        "T23T23": {
            "a0a0": 0.00582074,
            "a0a1": 0.0128013,
            "a0a2": -0.0182726,
            "a1a0": 0.0128013,
            "a1a1": 0.313294,
            "a1a2": 1.43769,
            "a2a0": -0.0182726,
            "a2a1": 1.43769,
            "a2a2": 10.7248
        }
    }
}

==> anc/Bsphi_LCSR-Lattice.json <==
{
    "central": {
        "A0": {
            "a0": 0.421328,
            "a1": -0.976454,
            "a2": 3.2714
        },
        "A1": {
            "a0": 0.288007,
            "a1": 0.350826,
            "a2": 1.69688
        },
        "A12": {
            "a0": 0.267053,
            "a1": 0.954402,
            "a2": 2.15263
        },
        "V": {
            "a0": 0.364478,
            "a1": -1.22389,
            "a2": 3.74061
        },
        "T1": {
            "a0": 0.299475,
            "a1": -1.1013,
            "a2": 0.58459
        },
        "T2": {
            "a0": 0.299475,
            "a1": 0.403564,
            "a2": 1.03987
        },
        "T23": {
            "a0": 0.65233,
            "a1": 2.09622,
            "a2": 6.73572
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0240514,
            "a1": 0.23757,
            "a2": 1.35909
        },
        "A1": {
            "a0": 0.0105759,
            "a1": 0.103813,
            "a2": 0.790297
        },
        "A12": {
            "a0": 0.0152447,
            "a1": 0.125879,
            "a2": 0.47881
        },
        "V": {
            "a0": 0.0141353,
            "a1": 0.164176,
            "a2": 1.72682
        },
        "T1": {
            "a0": 0.0120688,
            "a1": 0.0835241,
            "a2": 1.00324
        },
        "T2": {
            "a0": 0.0120688,
            "a1": 0.0803563,
            "a2": 0.608872
        },
        "T23": {
            "a0": 0.0357469,
            "a1": 0.330082,
            "a2": 1.79526
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.687348,
            "a0a2": -0.349657,
            "a1a0": 0.687348,
            "a1a1": 1.0,
            "a1a2": 0.121069,
            "a2a0": -0.349657,
            "a2a1": 0.121069,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.206736,
            "a0a1": -0.554941,
            "a0a2": -0.597622,
            "a1a0": 0.0064726,
            "a1a1": -0.609677,
            "a1a2": -0.668983,
            "a2a0": 0.091877,
            "a2a1": 0.0390177,
            "a2a2": 0.272613
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.772589,
            "a0a2": 0.42463,
            "a1a0": 0.668299,
            "a1a1": 0.791667,
            "a1a2": 0.646183,
            "a2a0": -0.367399,
            "a2a1": -0.290877,
            "a2a2": 0.166971
        },
        "A0V": {
            "a0a0": 0.187815,
            "a0a1": -0.422447,
            "a0a2": -0.456553,
            "a1a0": 0.0174825,
            "a1a1": -0.52219,
            "a1a2": -0.662488,
            "a2a0": 0.207248,
            "a2a1": -0.0243012,
            "a2a2": -0.0754036
        },
        "A0T1": {
            "a0a0": 0.0865627,
            "a0a1": -0.297008,
            "a0a2": 0.0671143,
            "a1a0": 0.0545029,
            "a1a1": -0.247063,
            "a1a2": -0.0128991,
            "a2a0": 0.182472,
            "a2a1": -0.00649649,
            "a2a2": -0.220386
        },
        "A0T2": {
            "a0a0": 0.0885951,
            "a0a1": -0.457242,
            "a0a2": -0.196984,
            "a1a0": 0.0486156,
            "a1a1": -0.525849,
            "a1a2": -0.32988,
            "a2a0": 0.174415,
            "a2a1": -0.0908376,
            "a2a2": -0.260704
        },
        "A0T23": {
            "a0a0": 0.703702,
            "a0a1": 0.728003,
            "a0a2": 0.602114,
            "a1a0": 0.640094,
            "a1a1": 0.775898,
            "a1a2": 0.645661,
            "a2a0": -0.255547,
            "a2a1": -0.197701,
            "a2a2": -0.0842799
        },
        "A1A0": {
            "a0a0": 0.206736,
            "a0a1": 0.0064726,
            "a0a2": 0.091877,
            "a1a0": -0.554941,
            "a1a1": -0.609677,
            "a1a2": 0.0390177,
            "a2a0": -0.597622,
            "a2a1": -0.668983,
            "a2a2": 0.272613
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.250919,
            "a0a2": -0.105449,
            "a1a0": 0.250919,
            "a1a1": 1.0,
            "a1a2": 0.78406,
            "a2a0": -0.105449,
            "a2a1": 0.78406,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.200928,
            "a0a1": -0.13586,
            "a0a2": -0.146239,
            "a1a0": -0.549042,
            "a1a1": -0.662113,
            "a1a2": -0.589264,
            "a2a0": -0.58909,
            "a2a1": -0.716176,
            "a2a2": -0.453332
        },
        "A1V": {
            "a0a0": 0.406354,
            "a0a1": 0.180876,
            "a0a2": 0.109717,
            "a1a0": -0.00746984,
            "a1a1": 0.642019,
            "a1a2": 0.552109,
            "a2a0": 0.0402144,
            "a2a1": 0.47354,
            "a2a2": 0.497547
        },
        "A1T1": {
            "a0a0": 0.267591,
            "a0a1": 0.101937,
            "a0a2": -0.164558,
            "a1a0": 0.142301,
            "a1a1": 0.571088,
            "a1a2": -0.22105,
            "a2a0": 0.156373,
            "a2a1": 0.388671,
            "a2a2": -0.169048
        },
        "A1T2": {
            "a0a0": 0.275557,
            "a0a1": 0.190196,
            "a0a2": -0.0562319,
            "a1a0": 0.139241,
            "a1a1": 0.794425,
            "a1a2": 0.195856,
            "a2a0": 0.148962,
            "a2a1": 0.548463,
            "a2a2": 0.124908
        },
        "A1T23": {
            "a0a0": 0.0931432,
            "a0a1": -0.0724199,
            "a0a2": -0.155631,
            "a1a0": -0.601549,
            "a1a1": -0.673956,
            "a1a2": -0.681441,
            "a2a0": -0.652782,
            "a2a1": -0.693798,
            "a2a2": -0.569813
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.668299,
            "a0a2": -0.367399,
            "a1a0": 0.772589,
            "a1a1": 0.791667,
            "a1a2": -0.290877,
            "a2a0": 0.42463,
            "a2a1": 0.646183,
            "a2a2": 0.166971
        },
        "A12A1": {
            "a0a0": 0.200928,
            "a0a1": -0.549042,
            "a0a2": -0.58909,
            "a1a0": -0.13586,
            "a1a1": -0.662113,
            "a1a2": -0.716176,
            "a2a0": -0.146239,
            "a2a1": -0.589264,
            "a2a2": -0.453332
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.775667,
            "a0a2": 0.424398,
            "a1a0": 0.775667,
            "a1a1": 1.0,
            "a1a2": 0.803423,
            "a2a0": 0.424398,
            "a2a1": 0.803423,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.184513,
            "a0a1": -0.420811,
            "a0a2": -0.447059,
            "a1a0": -0.0661659,
            "a1a1": -0.502237,
            "a1a2": -0.553914,
            "a2a0": 0.0196031,
            "a2a1": -0.450477,
            "a2a2": -0.475719
        },
        "A12T1": {
            "a0a0": 0.0773811,
            "a0a1": -0.304431,
            "a0a2": 0.0722582,
            "a1a0": -0.148005,
            "a1a1": -0.406181,
            "a1a2": 0.0686011,
            "a2a0": -0.124325,
            "a2a1": -0.459704,
            "a2a2": -0.0415268
        },
        "A12T2": {
            "a0a0": 0.0795224,
            "a0a1": -0.455068,
            "a0a2": -0.187699,
            "a1a0": -0.149814,
            "a1a1": -0.597757,
            "a1a2": -0.236414,
            "a2a0": -0.129832,
            "a2a1": -0.651114,
            "a2a2": -0.338525
        },
        "A12T23": {
            "a0a0": 0.698961,
            "a0a1": 0.723823,
            "a0a2": 0.599831,
            "a1a0": 0.629096,
            "a1a1": 0.8456,
            "a1a2": 0.733289,
            "a2a0": 0.369588,
            "a2a1": 0.656874,
            "a2a2": 0.656771
        },
        "VA0": {
            "a0a0": 0.187815,
            "a0a1": 0.0174825,
            "a0a2": 0.207248,
            "a1a0": -0.422447,
            "a1a1": -0.52219,
            "a1a2": -0.0243012,
            "a2a0": -0.456553,
            "a2a1": -0.662488,
            "a2a2": -0.0754036
        },
        "VA1": {
            "a0a0": 0.406354,
            "a0a1": -0.00746984,
            "a0a2": 0.0402144,
            "a1a0": 0.180876,
            "a1a1": 0.642019,
            "a1a2": 0.47354,
            "a2a0": 0.109717,
            "a2a1": 0.552109,
            "a2a2": 0.497547
        },
        "VA12": {
            "a0a0": 0.184513,
            "a0a1": -0.0661659,
            "a0a2": 0.0196031,
            "a1a0": -0.420811,
            "a1a1": -0.502237,
            "a1a2": -0.450477,
            "a2a0": -0.447059,
            "a2a1": -0.553914,
            "a2a2": -0.475719
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.247761,
            "a0a2": -0.123124,
            "a1a0": 0.247761,
            "a1a1": 1.0,
            "a1a2": 0.739804,
            "a2a0": -0.123124,
            "a2a1": 0.739804,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.526268,
            "a0a1": -0.0393931,
            "a0a2": -0.415068,
            "a1a0": 0.218671,
            "a1a1": 0.571275,
            "a1a2": -0.444945,
            "a2a0": -0.099119,
            "a2a1": 0.323867,
            "a2a2": -0.0726924
        },
        "VT2": {
            "a0a0": 0.535066,
            "a0a1": -0.0392003,
            "a0a2": -0.368212,
            "a1a0": 0.223869,
            "a1a1": 0.633854,
            "a1a2": -0.0725463,
            "a2a0": -0.0931479,
            "a2a1": 0.50992,
            "a2a2": 0.213584
        },
        "VT23": {
            "a0a0": 0.160071,
            "a0a1": 0.0458389,
            "a0a2": 0.0186265,
            "a1a0": -0.617296,
            "a1a1": -0.617176,
            "a1a2": -0.629361,
            "a2a0": -0.677613,
            "a2a1": -0.651525,
            "a2a2": -0.547041
        },
        "T1A0": {
            "a0a0": 0.0865627,
            "a0a1": 0.0545029,
            "a0a2": 0.182472,
            "a1a0": -0.297008,
            "a1a1": -0.247063,
            "a1a2": -0.00649649,
            "a2a0": 0.0671143,
            "a2a1": -0.0128991,
            "a2a2": -0.220386
        },
        "T1A1": {
            "a0a0": 0.267591,
            "a0a1": 0.142301,
            "a0a2": 0.156373,
            "a1a0": 0.101937,
            "a1a1": 0.571088,
            "a1a2": 0.388671,
            "a2a0": -0.164558,
            "a2a1": -0.22105,
            "a2a2": -0.169048
        },
        "T1A12": {
            "a0a0": 0.0773811,
            "a0a1": -0.148005,
            "a0a2": -0.124325,
            "a1a0": -0.304431,
            "a1a1": -0.406181,
            "a1a2": -0.459704,
            "a2a0": 0.0722582,
            "a2a1": 0.0686011,
            "a2a2": -0.0415268
        },
        "T1V": {
            "a0a0": 0.526268,
            "a0a1": 0.218671,
            "a0a2": -0.099119,
            "a1a0": -0.0393931,
            "a1a1": 0.571275,
            "a1a2": 0.323867,
            "a2a0": -0.415068,
            "a2a1": -0.444945,
            "a2a2": -0.0726924
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.448903,
            "a0a2": -0.56142,
            "a1a0": 0.448903,
            "a1a1": 1.0,
            "a1a2": -0.169757,
            "a2a0": -0.56142,
            "a2a1": -0.169757,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.189067,
            "a0a2": -0.51613,
            "a1a0": 0.423782,
            "a1a1": 0.660917,
            "a1a2": -0.00861968,
            "a2a0": -0.561865,
            "a2a1": -0.137407,
            "a2a2": 0.711765
        },
        "T1T23": {
            "a0a0": 0.106616,
            "a0a1": -0.176712,
            "a0a2": -0.210211,
            "a1a0": -0.321698,
            "a1a1": -0.487256,
            "a1a2": -0.54514,
            "a2a0": 0.220799,
            "a2a1": 0.232593,
            "a2a2": 0.364997
        },
        "T2A0": {
            "a0a0": 0.0885951,
            "a0a1": 0.0486156,
            "a0a2": 0.174415,
            "a1a0": -0.457242,
            "a1a1": -0.525849,
            "a1a2": -0.0908376,
            "a2a0": -0.196984,
            "a2a1": -0.32988,
            "a2a2": -0.260704
        },
        "T2A1": {
            "a0a0": 0.275557,
            "a0a1": 0.139241,
            "a0a2": 0.148962,
            "a1a0": 0.190196,
            "a1a1": 0.794425,
            "a1a2": 0.548463,
            "a2a0": -0.0562319,
            "a2a1": 0.195856,
            "a2a2": 0.124908
        },
        "T2A12": {
            "a0a0": 0.0795224,
            "a0a1": -0.149814,
            "a0a2": -0.129832,
            "a1a0": -0.455068,
            "a1a1": -0.597757,
            "a1a2": -0.651114,
            "a2a0": -0.187699,
            "a2a1": -0.236414,
            "a2a2": -0.338525
        },
        "T2V": {
            "a0a0": 0.535066,
            "a0a1": 0.223869,
            "a0a2": -0.0931479,
            "a1a0": -0.0392003,
            "a1a1": 0.633854,
            "a1a2": 0.50992,
            "a2a0": -0.368212,
            "a2a1": -0.0725463,
            "a2a2": 0.213584
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.423782,
            "a0a2": -0.561865,
            "a1a0": 0.189067,
            "a1a1": 0.660917,
            "a1a2": -0.137407,
            "a2a0": -0.51613,
            "a2a1": -0.00861968,
            "a2a2": 0.711765
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.212618,
            "a0a2": -0.495299,
            "a1a0": 0.212618,
            "a1a1": 1.0,
            "a1a2": 0.410351,
            "a2a0": -0.495299,
            "a2a1": 0.410351,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.109431,
            "a0a1": -0.176517,
            "a0a2": -0.208143,
            "a1a0": -0.455203,
            "a1a1": -0.62091,
            "a1a2": -0.661853,
            "a2a0": -0.0306923,
            "a2a1": -0.114741,
            "a2a2": 0.00905559
        },
        "T23A0": {
            "a0a0": 0.703702,
            "a0a1": 0.640094,
            "a0a2": -0.255547,
            "a1a0": 0.728003,
            "a1a1": 0.775898,
            "a1a2": -0.197701,
            "a2a0": 0.602114,
            "a2a1": 0.645661,
            "a2a2": -0.0842799
        },
        "T23A1": {
            "a0a0": 0.0931432,
            "a0a1": -0.601549,
            "a0a2": -0.652782,
            "a1a0": -0.0724199,
            "a1a1": -0.673956,
            "a1a2": -0.693798,
            "a2a0": -0.155631,
            "a2a1": -0.681441,
            "a2a2": -0.569813
        },
        "T23A12": {
            "a0a0": 0.698961,
            "a0a1": 0.629096,
            "a0a2": 0.369588,
            "a1a0": 0.723823,
            "a1a1": 0.8456,
            "a1a2": 0.656874,
            "a2a0": 0.599831,
            "a2a1": 0.733289,
            "a2a2": 0.656771
        },
        "T23V": {
            "a0a0": 0.160071,
            "a0a1": -0.617296,
            "a0a2": -0.677613,
            "a1a0": 0.0458389,
            "a1a1": -0.617176,
            "a1a2": -0.651525,
            "a2a0": 0.0186265,
            "a2a1": -0.629361,
            "a2a2": -0.547041
        },
        "T23T1": {
            "a0a0": 0.106616,
            "a0a1": -0.321698,
            "a0a2": 0.220799,
            "a1a0": -0.176712,
            "a1a1": -0.487256,
            "a1a2": 0.232593,
            "a2a0": -0.210211,
            "a2a1": -0.54514,
            "a2a2": 0.364997
        },
        "T23T2": {
            "a0a0": 0.109431,
            "a0a1": -0.455203,
            "a0a2": -0.0306923,
            "a1a0": -0.176517,
            "a1a1": -0.62091,
            "a1a2": -0.114741,
            "a2a0": -0.208143,
            "a2a1": -0.661853,
            "a2a2": 0.00905559
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.777787,
            "a0a2": 0.573289,
            "a1a0": 0.777787,
            "a1a1": 1.0,
            "a1a2": 0.899178,
            "a2a0": 0.573289,
            "a2a1": 0.899178,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.000578471,
            "a0a1": 0.00392743,
            "a0a2": -0.0114296,
            "a1a0": 0.00392743,
            "a1a1": 0.0564393,
            "a1a2": 0.0390906,
            "a2a0": -0.0114296,
            "a2a1": 0.0390906,
            "a2a2": 1.84714
        },
        "A0A1": {
            "a0a0": 5.25864e-5,
            "a0a1": -0.00138561,
            "a0a2": -0.0113595,
            "a1a0": 1.62625e-5,
            "a1a1": -0.0150364,
            "a1a2": -0.125602,
            "a2a0": 0.00132061,
            "a2a1": 0.00550511,
            "a2a2": 0.292811
        },
        "A0A12": {
            "a0a0": 0.000366656,
            "a0a1": 0.00233907,
            "a0a2": 0.00489006,
            "a1a0": 0.00242036,
            "a1a1": 0.0236748,
            "a1a2": 0.0735037,
            "a2a0": -0.00761213,
            "a2a1": -0.0497636,
            "a2a2": 0.108656
        },
        "A0V": {
            "a0a0": 6.38521e-5,
            "a0a1": -0.0016681,
            "a0a2": -0.0189618,
            "a1a0": 5.87084e-5,
            "a1a1": -0.020367,
            "a1a2": -0.27178,
            "a2a0": 0.00398149,
            "a2a1": -0.00542234,
            "a2a2": -0.176966
        },
        "A0T1": {
            "a0a0": 2.51266e-5,
            "a0a1": -0.000596651,
            "a0a2": 0.00161942,
            "a1a0": 0.000156269,
            "a1a1": -0.00490241,
            "a1a2": -0.00307436,
            "a2a0": 0.00299301,
            "a2a1": -0.000737463,
            "a2a2": -0.300496
        },
        "A0T2": {
            "a0a0": 2.57166e-5,
            "a0a1": -0.000883704,
            "a0a2": -0.00288467,
            "a1a0": 0.000139389,
            "a1a1": -0.0100386,
            "a1a2": -0.0477169,
            "a2a0": 0.00286086,
            "a2a1": -0.00992054,
            "a2a2": -0.215737
        },
        "A0T23": {
            "a0a0": 0.000605019,
            "a0a1": 0.00577958,
            "a0a2": 0.0259984,
            "a1a0": 0.00543593,
            "a1a1": 0.060844,
            "a1a2": 0.275374,
            "a2a0": -0.0124154,
            "a2a1": -0.0886913,
            "a2a2": -0.205637
        },
        "A1A0": {
            "a0a0": 5.25864e-5,
            "a0a1": 1.62625e-5,
            "a0a2": 0.00132061,
            "a1a0": -0.00138561,
            "a1a1": -0.0150364,
            "a1a2": 0.00550511,
            "a2a0": -0.0113595,
            "a2a1": -0.125602,
            "a2a2": 0.292811
        },
        "A1A1": {
            "a0a0": 0.00011185,
            "a0a1": 0.000275489,
            "a0a2": -0.000881351,
            "a1a0": 0.000275489,
            "a1a1": 0.0107772,
            "a1a2": 0.064327,
            "a2a0": -0.000881351,
            "a2a1": 0.064327,
            "a2a2": 0.62457
        },
        "A1A12": {
            "a0a0": 3.23949e-5,
            "a0a1": -0.000180868,
            "a0a2": -0.00074053,
            "a1a0": -0.000868916,
            "a1a1": -0.00865245,
            "a1a2": -0.0292905,
            "a2a0": -0.00709726,
            "a2a1": -0.0712465,
            "a2a2": -0.171542
        },
        "A1V": {
            "a0a0": 6.07473e-5,
            "a0a1": 0.000314056,
            "a0a2": 0.00200373,
            "a1a0": -1.09615e-5,
            "a1a1": 0.0109423,
            "a1a2": 0.0989753,
            "a2a0": 0.000449238,
            "a2a1": 0.0614406,
            "a2a2": 0.679004
        },
        "A1T1": {
            "a0a0": 3.41549e-5,
            "a0a1": 9.00456e-5,
            "a0a2": -0.00174598,
            "a1a0": 0.000178289,
            "a1a1": 0.00495186,
            "a1a2": -0.0230223,
            "a2a0": 0.00149147,
            "a2a1": 0.0256558,
            "a2a2": -0.134031
        },
        "A1T2": {
            "a0a0": 3.51716e-5,
            "a0a1": 0.000161636,
            "a0a2": -0.000362097,
            "a1a0": 0.000174455,
            "a1a1": 0.00662715,
            "a1a2": 0.0123799,
            "a2a0": 0.00142079,
            "a2a1": 0.0348303,
            "a2a2": 0.0601044
        },
        "A1T23": {
            "a0a0": 3.52133e-5,
            "a0a1": -0.000252812,
            "a0a2": -0.00295489,
            "a1a0": -0.00223236,
            "a1a1": -0.0230945,
            "a1a2": -0.127002,
            "a2a0": -0.0184416,
            "a2a1": -0.180986,
            "a2a2": -0.808445
        },
        "A12A0": {
            "a0a0": 0.000366656,
            "a0a1": 0.00242036,
            "a0a2": -0.00761213,
            "a1a0": 0.00233907,
            "a1a1": 0.0236748,
            "a1a2": -0.0497636,
            "a2a0": 0.00489006,
            "a2a1": 0.0735037,
            "a2a2": 0.108656
        },
        "A12A1": {
            "a0a0": 3.23949e-5,
            "a0a1": -0.000868916,
            "a0a2": -0.00709726,
            "a1a0": -0.000180868,
            "a1a1": -0.00865245,
            "a1a2": -0.0712465,
            "a2a0": -0.00074053,
            "a2a1": -0.0292905,
            "a2a2": -0.171542
        },
        "A12A12": {
            "a0a0": 0.000232401,
            "a0a1": 0.00148849,
            "a0a2": 0.00309781,
            "a1a0": 0.00148849,
            "a1a1": 0.0158455,
            "a1a2": 0.048424,
            "a2a0": 0.00309781,
            "a2a1": 0.048424,
            "a2a2": 0.229259
        },
        "A12V": {
            "a0a0": 3.97603e-5,
            "a0a1": -0.00105321,
            "a0a2": -0.0117688,
            "a1a0": -0.000117731,
            "a1a1": -0.0103794,
            "a1a2": -0.120405,
            "a2a0": 0.000132676,
            "a2a1": -0.0354115,
            "a2a2": -0.393334
        },
        "A12T1": {
            "a0a0": 1.42369e-5,
            "a0a1": -0.000387631,
            "a0a2": 0.00110512,
            "a1a0": -0.00022485,
            "a1a1": -0.00427055,
            "a1a2": 0.00866343,
            "a2a0": -0.000718432,
            "a2a1": -0.0183845,
            "a2a2": -0.0199479
        },
        "A12T2": {
            "a0a0": 1.46309e-5,
            "a0a1": -0.000557461,
            "a0a2": -0.00174223,
            "a1a0": -0.000227598,
            "a1a1": -0.00604641,
            "a1a2": -0.0181197,
            "a2a0": -0.000750254,
            "a2a1": -0.0250518,
            "a2a2": -0.0986913
        },
        "A12T23": {
            "a0a0": 0.0003809,
            "a0a1": 0.00364228,
            "a0a2": 0.0164163,
            "a1a0": 0.0028308,
            "a1a1": 0.035135,
            "a1a2": 0.165713,
            "a2a0": 0.00632587,
            "a2a1": 0.103817,
            "a2a2": 0.564553
        },
        "VA0": {
            "a0a0": 6.38521e-5,
            "a0a1": 5.87084e-5,
            "a0a2": 0.00398149,
            "a1a0": -0.0016681,
            "a1a1": -0.020367,
            "a1a2": -0.00542234,
            "a2a0": -0.0189618,
            "a2a1": -0.27178,
            "a2a2": -0.176966
        },
        "VA1": {
            "a0a0": 6.07473e-5,
            "a0a1": -1.09615e-5,
            "a0a2": 0.000449238,
            "a1a0": 0.000314056,
            "a1a1": 0.0109423,
            "a1a2": 0.0614406,
            "a2a0": 0.00200373,
            "a2a1": 0.0989753,
            "a2a2": 0.679004
        },
        "VA12": {
            "a0a0": 3.97603e-5,
            "a0a1": -0.000117731,
            "a0a2": 0.000132676,
            "a1a0": -0.00105321,
            "a1a1": -0.0103794,
            "a1a2": -0.0354115,
            "a2a0": -0.0117688,
            "a2a1": -0.120405,
            "a2a2": -0.393334
        },
        "VV": {
            "a0a0": 0.000199807,
            "a0a1": 0.000574971,
            "a0a2": -0.00300536,
            "a1a0": 0.000574971,
            "a1a1": 0.0269536,
            "a1a2": 0.209736,
            "a2a0": -0.00300536,
            "a2a1": 0.209736,
            "a2a2": 2.98192
        },
        "VT1": {
            "a0a0": 8.9779e-5,
            "a0a1": -4.65089e-5,
            "a0a2": -0.00588612,
            "a1a0": 0.000433275,
            "a1a1": 0.00783367,
            "a1a2": -0.0732858,
            "a2a0": -0.00206571,
            "a2a1": 0.0467118,
            "a2a2": -0.125934
        },
        "VT2": {
            "a0a0": 9.12799e-5,
            "a0a1": -4.4526e-5,
            "a0a2": -0.00316904,
            "a1a0": 0.000443573,
            "a1a1": 0.00836214,
            "a1a2": -0.00725186,
            "a2a0": -0.00194126,
            "a2a1": 0.0707571,
            "a2a2": 0.224565
        },
        "VT23": {
            "a0a0": 8.08829e-5,
            "a0a1": 0.000213875,
            "a0a2": 0.000472676,
            "a1a0": -0.00362277,
            "a1a1": -0.0334457,
            "a1a2": -0.185496,
            "a2a0": -0.0418282,
            "a2a1": -0.371365,
            "a2a2": -1.69588
        },
        "T1A0": {
            "a0a0": 2.51266e-5,
            "a0a1": 0.000156269,
            "a0a2": 0.00299301,
            "a1a0": -0.000596651,
            "a1a1": -0.00490241,
            "a1a2": -0.000737463,
            "a2a0": 0.00161942,
            "a2a1": -0.00307436,
            "a2a2": -0.300496
        },
        "T1A1": {
            "a0a0": 3.41549e-5,
            "a0a1": 0.000178289,
            "a0a2": 0.00149147,
            "a1a0": 9.00456e-5,
            "a1a1": 0.00495186,
            "a1a2": 0.0256558,
            "a2a0": -0.00174598,
            "a2a1": -0.0230223,
            "a2a2": -0.134031
        },
        "T1A12": {
            "a0a0": 1.42369e-5,
            "a0a1": -0.00022485,
            "a0a2": -0.000718432,
            "a1a0": -0.000387631,
            "a1a1": -0.00427055,
            "a1a2": -0.0183845,
            "a2a0": 0.00110512,
            "a2a1": 0.00866343,
            "a2a2": -0.0199479
        },
        "T1V": {
            "a0a0": 8.9779e-5,
            "a0a1": 0.000433275,
            "a0a2": -0.00206571,
            "a1a0": -4.65089e-5,
            "a1a1": 0.00783367,
            "a1a2": 0.0467118,
            "a2a0": -0.00588612,
            "a2a1": -0.0732858,
            "a2a2": -0.125934
        },
        "T1T1": {
            "a0a0": 0.000145655,
            "a0a1": 0.000452509,
            "a0a2": -0.00679761,
            "a1a0": 0.000452509,
            "a1a1": 0.00697627,
            "a1a2": -0.0142248,
            "a2a0": -0.00679761,
            "a2a1": -0.0142248,
            "a2a2": 1.00649
        },
        "T1T2": {
            "a0a0": 0.000145655,
            "a0a1": 0.000183357,
            "a0a2": -0.0037927,
            "a1a0": 0.000427186,
            "a1a1": 0.00443587,
            "a1a2": -0.000438357,
            "a2a0": -0.006803,
            "a2a1": -0.0110773,
            "a2a2": 0.434778
        },
        "T1T23": {
            "a0a0": 4.59965e-5,
            "a0a1": -0.000703965,
            "a0a2": -0.00455456,
            "a1a0": -0.000960505,
            "a1a1": -0.0134336,
            "a1a2": -0.0817424,
            "a2a0": 0.00791846,
            "a2a1": 0.0770236,
            "a2a2": 0.657389
        },
        "T2A0": {
            "a0a0": 2.57166e-5,
            "a0a1": 0.000139389,
            "a0a2": 0.00286086,
            "a1a0": -0.000883704,
            "a1a1": -0.0100386,
            "a1a2": -0.00992054,
            "a2a0": -0.00288467,
            "a2a1": -0.0477169,
            "a2a2": -0.215737
        },
        "T2A1": {
            "a0a0": 3.51716e-5,
            "a0a1": 0.000174455,
            "a0a2": 0.00142079,
            "a1a0": 0.000161636,
            "a1a1": 0.00662715,
            "a1a2": 0.0348303,
            "a2a0": -0.000362097,
            "a2a1": 0.0123799,
            "a2a2": 0.0601044
        },
        "T2A12": {
            "a0a0": 1.46309e-5,
            "a0a1": -0.000227598,
            "a0a2": -0.000750254,
            "a1a0": -0.000557461,
            "a1a1": -0.00604641,
            "a1a2": -0.0250518,
            "a2a0": -0.00174223,
            "a2a1": -0.0181197,
            "a2a2": -0.0986913
        },
        "T2V": {
            "a0a0": 9.12799e-5,
            "a0a1": 0.000443573,
            "a0a2": -0.00194126,
            "a1a0": -4.4526e-5,
            "a1a1": 0.00836214,
            "a1a2": 0.0707571,
            "a2a0": -0.00316904,
            "a2a1": -0.00725186,
            "a2a2": 0.224565
        },
        "T2T1": {
            "a0a0": 0.000145655,
            "a0a1": 0.000427186,
            "a0a2": -0.006803,
            "a1a0": 0.000183357,
            "a1a1": 0.00443587,
            "a1a2": -0.0110773,
            "a2a0": -0.0037927,
            "a2a1": -0.000438357,
            "a2a2": 0.434778
        },
        "T2T2": {
            "a0a0": 0.000145655,
            "a0a1": 0.000206197,
            "a0a2": -0.00363962,
            "a1a0": 0.000206197,
            "a1a1": 0.00645713,
            "a1a2": 0.0200771,
            "a2a0": -0.00363962,
            "a2a1": 0.0200771,
            "a2a2": 0.370725
        },
        "T2T23": {
            "a0a0": 4.7211e-5,
            "a0a1": -0.000703189,
            "a0a2": -0.00450975,
            "a1a0": -0.00130757,
            "a1a1": -0.0164691,
            "a1a2": -0.0954793,
            "a2a0": -0.000668028,
            "a2a1": -0.0230605,
            "a2a2": 0.00989852
        },
        "T23A0": {
            "a0a0": 0.000605019,
            "a0a1": 0.00543593,
            "a0a2": -0.0124154,
            "a1a0": 0.00577958,
            "a1a1": 0.060844,
            "a1a2": -0.0886913,
            "a2a0": 0.0259984,
            "a2a1": 0.275374,
            "a2a2": -0.205637
        },
        "T23A1": {
            "a0a0": 3.52133e-5,
            "a0a1": -0.00223236,
            "a0a2": -0.0184416,
            "a1a0": -0.000252812,
            "a1a1": -0.0230945,
            "a1a2": -0.180986,
            "a2a0": -0.00295489,
            "a2a1": -0.127002,
            "a2a2": -0.808445
        },
        "T23A12": {
            "a0a0": 0.0003809,
            "a0a1": 0.0028308,
            "a0a2": 0.00632587,
            "a1a0": 0.00364228,
            "a1a1": 0.035135,
            "a1a2": 0.103817,
            "a2a0": 0.0164163,
            "a2a1": 0.165713,
            "a2a2": 0.564553
        },
        "T23V": {
            "a0a0": 8.08829e-5,
            "a0a1": -0.00362277,
            "a0a2": -0.0418282,
            "a1a0": 0.000213875,
            "a1a1": -0.0334457,
            "a1a2": -0.371365,
            "a2a0": 0.000472676,
            "a2a1": -0.185496,
            "a2a2": -1.69588
        },
        "T23T1": {
            "a0a0": 4.59965e-5,
            "a0a1": -0.000960505,
            "a0a2": 0.00791846,
            "a1a0": -0.000703965,
            "a1a1": -0.0134336,
            "a1a2": 0.0770236,
            "a2a0": -0.00455456,
            "a2a1": -0.0817424,
            "a2a2": 0.657389
        },
        "T23T2": {
            "a0a0": 4.7211e-5,
            "a0a1": -0.00130757,
            "a0a2": -0.000668028,
            "a1a0": -0.000703189,
            "a1a1": -0.0164691,
            "a1a2": -0.0230605,
            "a2a0": -0.00450975,
            "a2a1": -0.0954793,
            "a2a2": 0.00989852
        },
        "T23T23": {
            "a0a0": 0.00127784,
            "a0a1": 0.00917745,
            "a0a2": 0.0367909,
            "a1a0": 0.00917745,
            "a1a1": 0.108954,
            "a1a2": 0.532839,
            "a2a0": 0.0367909,
            "a2a1": 0.532839,
            "a2a2": 3.22296
        }
    }
}

==> anc/Bsphi_LCSR.json <==
{
    "central": {
        "A0": {
            "a0": 0.388675,
            "a1": -0.783874,
            "a2": 2.41473
        },
        "A1": {
            "a0": 0.295607,
            "a1": 0.483914,
            "a2": 0.291817
        },
        "A12": {
            "a0": 0.246357,
            "a1": 0.764562,
            "a2": 0.711083
        },
        "V": {
            "a0": 0.386556,
            "a1": -1.02957,
            "a2": 3.50499
        },
        "T1": {
            "a0": 0.309106,
            "a1": -0.867808,
            "a2": 2.74535
        },
        "T2": {
            "a0": 0.309106,
            "a1": 0.58328,
            "a2": 0.893065
        },
        "T23": {
            "a0": 0.675618,
            "a1": 2.11435,
            "a2": 4.93525
        }
    },
    "uncertainty": {
        "A0": {
            "a0": 0.0454248,
            "a1": 0.262704,
            "a2": 1.4762
        },
        "A1": {
            "a0": 0.026534,
            "a1": 0.194885,
            "a2": 0.646679
        },
        "A12": {
            "a0": 0.0287919,
            "a1": 0.195545,
            "a2": 0.957192
        },
        "V": {
            "a0": 0.033258,
            "a1": 0.254779,
            "a2": 1.55247
        },
        "T1": {
            "a0": 0.0271593,
            "a1": 0.190096,
            "a2": 1.19396
        },
        "T2": {
            "a0": 0.0271593,
            "a1": 0.18578,
            "a2": 0.713992
        },
        "T23": {
            "a0": 0.0707825,
            "a1": 0.46018,
            "a2": 2.24931
        }
    },
    "correlation": {
        "A0A0": {
            "a0a0": 1.0,
            "a0a1": 0.18017,
            "a0a2": -0.0487874,
            "a1a0": 0.18017,
            "a1a1": 1.0,
            "a1a2": -0.234487,
            "a2a0": -0.0487874,
            "a2a1": -0.234487,
            "a2a2": 1.0
        },
        "A0A1": {
            "a0a0": 0.10324,
            "a0a1": -0.117076,
            "a0a2": -0.124572,
            "a1a0": -0.0969702,
            "a1a1": 0.187806,
            "a1a2": 0.152791,
            "a2a0": 0.128226,
            "a2a1": 0.118363,
            "a2a2": 0.362209
        },
        "A0A12": {
            "a0a0": 1.0,
            "a0a1": 0.464726,
            "a0a2": 0.245828,
            "a1a0": 0.18017,
            "a1a1": 0.735641,
            "a1a2": 0.77284,
            "a2a0": -0.0487874,
            "a2a1": -0.190969,
            "a2a2": -0.117633
        },
        "A0V": {
            "a0a0": 0.124821,
            "a0a1": -0.117954,
            "a0a2": 0.0157006,
            "a1a0": -0.166272,
            "a1a1": 0.254313,
            "a1a2": 0.209749,
            "a2a0": 0.0757061,
            "a2a1": 0.0961164,
            "a2a2": 0.49166
        },
        "A0T1": {
            "a0a0": 0.0723245,
            "a0a1": -0.119193,
            "a0a2": 0.0459484,
            "a1a0": -0.1799,
            "a1a1": 0.257569,
            "a1a2": 0.191152,
            "a2a0": -0.0511808,
            "a2a1": 0.0973715,
            "a2a2": 0.457644
        },
        "A0T2": {
            "a0a0": 0.0723245,
            "a0a1": -0.0954292,
            "a0a2": -0.141249,
            "a1a0": -0.1799,
            "a1a1": 0.156513,
            "a1a2": 0.191711,
            "a2a0": -0.0511808,
            "a2a1": 0.111197,
            "a2a2": 0.464199
        },
        "A0T23": {
            "a0a0": 0.68486,
            "a0a1": 0.337097,
            "a0a2": 0.0408924,
            "a1a0": 0.156015,
            "a1a1": 0.788042,
            "a1a2": 0.738473,
            "a2a0": -0.141873,
            "a2a1": -0.0549455,
            "a2a2": 0.250318
        },
        "A1A0": {
            "a0a0": 0.10324,
            "a0a1": -0.0969702,
            "a0a2": 0.128226,
            "a1a0": -0.117076,
            "a1a1": 0.187806,
            "a1a2": 0.118363,
            "a2a0": -0.124572,
            "a2a1": 0.152791,
            "a2a2": 0.362209
        },
        "A1A1": {
            "a0a0": 1.0,
            "a0a1": 0.330053,
            "a0a2": 0.377283,
            "a1a0": 0.330053,
            "a1a1": 1.0,
            "a1a2": 0.741698,
            "a2a0": 0.377283,
            "a2a1": 0.741698,
            "a2a2": 1.0
        },
        "A1A12": {
            "a0a0": 0.10324,
            "a0a1": -0.229135,
            "a0a2": -0.311734,
            "a1a0": -0.117076,
            "a1a1": 0.163181,
            "a1a2": -0.075756,
            "a2a0": -0.124572,
            "a2a1": 0.0583308,
            "a2a2": 0.103595
        },
        "A1V": {
            "a0a0": 0.894341,
            "a0a1": 0.334385,
            "a0a2": -0.286649,
            "a1a0": 0.307448,
            "a1a1": 0.966308,
            "a1a2": -0.244873,
            "a2a0": 0.278406,
            "a2a1": 0.784679,
            "a2a2": 0.121353
        },
        "A1T1": {
            "a0a0": 0.853257,
            "a0a1": 0.349423,
            "a0a2": -0.315206,
            "a1a0": 0.292846,
            "a1a1": 0.957598,
            "a1a2": -0.276121,
            "a2a0": 0.215755,
            "a2a1": 0.786417,
            "a2a2": 0.0646543
        },
        "A1T2": {
            "a0a0": 0.853257,
            "a0a1": 0.350324,
            "a0a2": 0.368908,
            "a1a0": 0.292846,
            "a1a1": 0.987373,
            "a1a2": 0.65569,
            "a2a0": 0.215755,
            "a2a1": 0.750892,
            "a2a2": 0.947004
        },
        "A1T23": {
            "a0a0": 0.176178,
            "a0a1": 0.024966,
            "a0a2": -0.0398638,
            "a1a0": -0.123797,
            "a1a1": 0.309646,
            "a1a2": 0.133024,
            "a2a0": -0.0960426,
            "a2a1": 0.164306,
            "a2a2": 0.256687
        },
        "A12A0": {
            "a0a0": 1.0,
            "a0a1": 0.18017,
            "a0a2": -0.0487874,
            "a1a0": 0.464726,
            "a1a1": 0.735641,
            "a1a2": -0.190969,
            "a2a0": 0.245828,
            "a2a1": 0.77284,
            "a2a2": -0.117633
        },
        "A12A1": {
            "a0a0": 0.10324,
            "a0a1": -0.117076,
            "a0a2": -0.124572,
            "a1a0": -0.229135,
            "a1a1": 0.163181,
            "a1a2": 0.0583308,
            "a2a0": -0.311734,
            "a2a1": -0.075756,
            "a2a2": 0.103595
        },
        "A12A12": {
            "a0a0": 1.0,
            "a0a1": 0.464726,
            "a0a2": 0.245828,
            "a1a0": 0.464726,
            "a1a1": 1.0,
            "a1a2": 0.786825,
            "a2a0": 0.245828,
            "a2a1": 0.786825,
            "a2a2": 1.0
        },
        "A12V": {
            "a0a0": 0.124821,
            "a0a1": -0.117954,
            "a0a2": 0.0157006,
            "a1a0": -0.262165,
            "a1a1": 0.252116,
            "a1a2": 0.0109191,
            "a2a0": -0.386247,
            "a2a1": 0.0520552,
            "a2a2": 0.26972
        },
        "A12T1": {
            "a0a0": 0.0723245,
            "a0a1": -0.119193,
            "a0a2": 0.0459484,
            "a1a0": -0.230634,
            "a1a1": 0.254352,
            "a1a2": 0.0028825,
            "a2a0": -0.357426,
            "a2a1": 0.0632191,
            "a2a2": 0.236958
        },
        "A12T2": {
            "a0a0": 0.0723245,
            "a0a1": -0.0954292,
            "a0a2": -0.141249,
            "a1a0": -0.230634,
            "a1a1": 0.153188,
            "a1a2": 0.0156942,
            "a2a0": -0.357426,
            "a2a1": -0.0796489,
            "a2a2": 0.125988
        },
        "A12T23": {
            "a0a0": 0.68486,
            "a0a1": 0.337097,
            "a0a2": 0.0408924,
            "a1a0": 0.186224,
            "a1a1": 0.83758,
            "a1a2": 0.627669,
            "a2a0": 0.0502841,
            "a2a1": 0.555675,
            "a2a2": 0.682439
        },
        "VA0": {
            "a0a0": 0.124821,
            "a0a1": -0.166272,
            "a0a2": 0.0757061,
            "a1a0": -0.117954,
            "a1a1": 0.254313,
            "a1a2": 0.0961164,
            "a2a0": 0.0157006,
            "a2a1": 0.209749,
            "a2a2": 0.49166
        },
        "VA1": {
            "a0a0": 0.894341,
            "a0a1": 0.307448,
            "a0a2": 0.278406,
            "a1a0": 0.334385,
            "a1a1": 0.966308,
            "a1a2": 0.784679,
            "a2a0": -0.286649,
            "a2a1": -0.244873,
            "a2a2": 0.121353
        },
        "VA12": {
            "a0a0": 0.124821,
            "a0a1": -0.262165,
            "a0a2": -0.386247,
            "a1a0": -0.117954,
            "a1a1": 0.252116,
            "a1a2": 0.0520552,
            "a2a0": 0.0157006,
            "a2a1": 0.0109191,
            "a2a2": 0.26972
        },
        "VV": {
            "a0a0": 1.0,
            "a0a1": 0.348094,
            "a0a2": -0.398351,
            "a1a0": 0.348094,
            "a1a1": 1.0,
            "a1a2": -0.270706,
            "a2a0": -0.398351,
            "a2a1": -0.270706,
            "a2a2": 1.0
        },
        "VT1": {
            "a0a0": 0.888217,
            "a0a1": 0.327911,
            "a0a2": -0.370937,
            "a1a0": 0.31868,
            "a1a1": 0.984424,
            "a1a2": -0.301359,
            "a2a0": -0.479854,
            "a2a1": -0.265843,
            "a2a2": 0.954639
        },
        "VT2": {
            "a0a0": 0.888217,
            "a0a1": 0.349087,
            "a0a2": 0.282156,
            "a1a0": 0.31868,
            "a1a1": 0.97312,
            "a1a2": 0.709562,
            "a2a0": -0.479854,
            "a2a1": -0.293627,
            "a2a2": 0.254248
        },
        "VT23": {
            "a0a0": 0.198641,
            "a0a1": -0.0187338,
            "a0a2": -0.12681,
            "a1a0": -0.134417,
            "a1a1": 0.363923,
            "a1a2": 0.215472,
            "a2a0": 0.0257089,
            "a2a1": 0.132565,
            "a2a2": 0.504354
        },
        "T1A0": {
            "a0a0": 0.0723245,
            "a0a1": -0.1799,
            "a0a2": -0.0511808,
            "a1a0": -0.119193,
            "a1a1": 0.257569,
            "a1a2": 0.0973715,
            "a2a0": 0.0459484,
            "a2a1": 0.191152,
            "a2a2": 0.457644
        },
        "T1A1": {
            "a0a0": 0.853257,
            "a0a1": 0.292846,
            "a0a2": 0.215755,
            "a1a0": 0.349423,
            "a1a1": 0.957598,
            "a1a2": 0.786417,
            "a2a0": -0.315206,
            "a2a1": -0.276121,
            "a2a2": 0.0646543
        },
        "T1A12": {
            "a0a0": 0.0723245,
            "a0a1": -0.230634,
            "a0a2": -0.357426,
            "a1a0": -0.119193,
            "a1a1": 0.254352,
            "a1a2": 0.0632191,
            "a2a0": 0.0459484,
            "a2a1": 0.0028825,
            "a2a2": 0.236958
        },
        "T1V": {
            "a0a0": 0.888217,
            "a0a1": 0.31868,
            "a0a2": -0.479854,
            "a1a0": 0.327911,
            "a1a1": 0.984424,
            "a1a2": -0.265843,
            "a2a0": -0.370937,
            "a2a1": -0.301359,
            "a2a2": 0.954639
        },
        "T1T1": {
            "a0a0": 1.0,
            "a0a1": 0.368797,
            "a0a2": -0.554447,
            "a1a0": 0.368797,
            "a1a1": 1.0,
            "a1a2": -0.333172,
            "a2a0": -0.554447,
            "a2a1": -0.333172,
            "a2a2": 1.0
        },
        "T1T2": {
            "a0a0": 1.0,
            "a0a1": 0.3648,
            "a0a2": 0.22191,
            "a1a0": 0.368797,
            "a1a1": 0.977948,
            "a1a2": 0.72866,
            "a2a0": -0.554447,
            "a2a1": -0.342405,
            "a2a2": 0.177746
        },
        "T1T23": {
            "a0a0": 0.121814,
            "a0a1": -0.042557,
            "a0a2": -0.176961,
            "a1a0": -0.138848,
            "a1a1": 0.364761,
            "a1a2": 0.221348,
            "a2a0": 0.0735568,
            "a2a1": 0.118879,
            "a2a2": 0.461139
        },
        "T2A0": {
            "a0a0": 0.0723245,
            "a0a1": -0.1799,
            "a0a2": -0.0511808,
            "a1a0": -0.0954292,
            "a1a1": 0.156513,
            "a1a2": 0.111197,
            "a2a0": -0.141249,
            "a2a1": 0.191711,
            "a2a2": 0.464199
        },
        "T2A1": {
            "a0a0": 0.853257,
            "a0a1": 0.292846,
            "a0a2": 0.215755,
            "a1a0": 0.350324,
            "a1a1": 0.987373,
            "a1a2": 0.750892,
            "a2a0": 0.368908,
            "a2a1": 0.65569,
            "a2a2": 0.947004
        },
        "T2A12": {
            "a0a0": 0.0723245,
            "a0a1": -0.230634,
            "a0a2": -0.357426,
            "a1a0": -0.0954292,
            "a1a1": 0.153188,
            "a1a2": -0.0796489,
            "a2a0": -0.141249,
            "a2a1": 0.0156942,
            "a2a2": 0.125988
        },
        "T2V": {
            "a0a0": 0.888217,
            "a0a1": 0.31868,
            "a0a2": -0.479854,
            "a1a0": 0.349087,
            "a1a1": 0.97312,
            "a1a2": -0.293627,
            "a2a0": 0.282156,
            "a2a1": 0.709562,
            "a2a2": 0.254248
        },
        "T2T1": {
            "a0a0": 1.0,
            "a0a1": 0.368797,
            "a0a2": -0.554447,
            "a1a0": 0.3648,
            "a1a1": 0.977948,
            "a1a2": -0.342405,
            "a2a0": 0.22191,
            "a2a1": 0.72866,
            "a2a2": 0.177746
        },
        "T2T2": {
            "a0a0": 1.0,
            "a0a1": 0.3648,
            "a0a2": 0.22191,
            "a1a0": 0.3648,
            "a1a1": 1.0,
            "a1a2": 0.681784,
            "a2a0": 0.22191,
            "a2a1": 0.681784,
            "a2a2": 1.0
        },
        "T2T23": {
            "a0a0": 0.121814,
            "a0a1": -0.042557,
            "a0a2": -0.176961,
            "a1a0": -0.102102,
            "a1a1": 0.284917,
            "a1a2": 0.101304,
            "a2a0": -0.0896724,
            "a2a1": 0.180501,
            "a2a2": 0.354343
        },
        "T23A0": {
            "a0a0": 0.68486,
            "a0a1": 0.156015,
            "a0a2": -0.141873,
            "a1a0": 0.337097,
            "a1a1": 0.788042,
            "a1a2": -0.0549455,
            "a2a0": 0.0408924,
            "a2a1": 0.738473,
            "a2a2": 0.250318
        },
        "T23A1": {
            "a0a0": 0.176178,
            "a0a1": -0.123797,
            "a0a2": -0.0960426,
            "a1a0": 0.024966,
            "a1a1": 0.309646,
            "a1a2": 0.164306,
            "a2a0": -0.0398638,
            "a2a1": 0.133024,
            "a2a2": 0.256687
        },
        "T23A12": {
            "a0a0": 0.68486,
            "a0a1": 0.186224,
            "a0a2": 0.0502841,
            "a1a0": 0.337097,
            "a1a1": 0.83758,
            "a1a2": 0.555675,
            "a2a0": 0.0408924,
            "a2a1": 0.627669,
            "a2a2": 0.682439
        },
        "T23V": {
            "a0a0": 0.198641,
            "a0a1": -0.134417,
            "a0a2": 0.0257089,
            "a1a0": -0.0187338,
            "a1a1": 0.363923,
            "a1a2": 0.132565,
            "a2a0": -0.12681,
            "a2a1": 0.215472,
            "a2a2": 0.504354
        },
        "T23T1": {
            "a0a0": 0.121814,
            "a0a1": -0.138848,
            "a0a2": 0.0735568,
            "a1a0": -0.042557,
            "a1a1": 0.364761,
            "a1a2": 0.118879,
            "a2a0": -0.176961,
            "a2a1": 0.221348,
            "a2a2": 0.461139
        },
        "T23T2": {
            "a0a0": 0.121814,
            "a0a1": -0.102102,
            "a0a2": -0.0896724,
            "a1a0": -0.042557,
            "a1a1": 0.284917,
            "a1a2": 0.180501,
            "a2a0": -0.176961,
            "a2a1": 0.101304,
            "a2a2": 0.354343
        },
        "T23T23": {
            "a0a0": 1.0,
            "a0a1": 0.175549,
            "a0a2": -0.0675691,
            "a1a0": 0.175549,
            "a1a1": 1.0,
            "a1a2": 0.796161,
            "a2a0": -0.0675691,
            "a2a1": 0.796161,
            "a2a2": 1.0
        }
    },
    "covariance": {
        "A0A0": {
            "a0a0": 0.00206341,
            "a0a1": 0.00215002,
            "a0a2": -0.00327149,
            "a1a0": 0.00215002,
            "a1a1": 0.0690135,
            "a1a2": -0.0909352,
            "a2a0": -0.00327149,
            "a2a1": -0.0909352,
            "a2a2": 2.17917
        },
        "A0A1": {
            "a0a0": 0.000124435,
            "a0a1": -0.00103642,
            "a0a2": -0.00365932,
            "a1a0": -0.00067594,
            "a1a1": 0.00961509,
            "a1a2": 0.0259569,
            "a2a0": 0.00502256,
            "a2a1": 0.0340516,
            "a2a2": 0.345774
        },
        "A0A12": {
            "a0a0": 0.00130786,
            "a0a1": 0.00412797,
            "a0a2": 0.0106886,
            "a1a0": 0.00136276,
            "a1a1": 0.0377902,
            "a1a2": 0.194337,
            "a2a0": -0.00207359,
            "a2a1": -0.0551259,
            "a2a2": -0.166216
        },
        "A0V": {
            "a0a0": 0.000188573,
            "a0a1": -0.00136512,
            "a0a2": 0.00110722,
            "a1a0": -0.00145273,
            "a1a1": 0.0170216,
            "a1a2": 0.0855445,
            "a2a0": 0.00371683,
            "a2a1": 0.0361499,
            "a2a2": 1.12677
        },
        "A0T1": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.00102924,
            "a0a2": 0.00249203,
            "a1a0": -0.00128356,
            "a1a1": 0.0128627,
            "a1a2": 0.0599565,
            "a2a0": -0.00205197,
            "a2a1": 0.0273243,
            "a2a2": 0.80661
        },
        "A0T2": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.000805327,
            "a0a2": -0.00458113,
            "a1a0": -0.00128356,
            "a1a1": 0.00763866,
            "a1a2": 0.035959,
            "a2a0": -0.00205197,
            "a2a1": 0.0304955,
            "a2a2": 0.489263
        },
        "A0T23": {
            "a0a0": 0.00220201,
            "a0a1": 0.00704654,
            "a0a2": 0.00417816,
            "a1a0": 0.00290108,
            "a1a1": 0.0952674,
            "a1a2": 0.436366,
            "a2a0": -0.0148242,
            "a2a1": -0.0373255,
            "a2a2": 0.831165
        },
        "A1A0": {
            "a0a0": 0.000124435,
            "a0a1": -0.00067594,
            "a0a2": 0.00502256,
            "a1a0": -0.00103642,
            "a1a1": 0.00961509,
            "a1a2": 0.0340516,
            "a2a0": -0.00365932,
            "a2a1": 0.0259569,
            "a2a2": 0.345774
        },
        "A1A1": {
            "a0a0": 0.000704053,
            "a0a1": 0.00170673,
            "a0a2": 0.00647378,
            "a1a0": 0.00170673,
            "a1a1": 0.03798,
            "a1a2": 0.0934746,
            "a2a0": 0.00647378,
            "a2a1": 0.0934746,
            "a2a2": 0.418194
        },
        "A1A12": {
            "a0a0": 7.88717e-5,
            "a0a1": -0.00118889,
            "a0a2": -0.00791745,
            "a1a0": -0.000656923,
            "a1a1": 0.0062186,
            "a1a2": -0.0141317,
            "a2a0": -0.00231941,
            "a2a1": 0.00737621,
            "a2a2": 0.0641246
        },
        "A1V": {
            "a0a0": 0.000789228,
            "a0a1": 0.00226055,
            "a0a2": -0.011808,
            "a1a0": 0.00199272,
            "a1a1": 0.0479796,
            "a1a2": -0.0740872,
            "a2a0": 0.00598775,
            "a2a1": 0.129284,
            "a2a2": 0.121833
        },
        "A1T1": {
            "a0a0": 0.000614896,
            "a0a1": 0.00176249,
            "a0a2": -0.0099859,
            "a1a0": 0.00155002,
            "a1a1": 0.0354759,
            "a1a2": -0.0642492,
            "a2a0": 0.00378939,
            "a2a1": 0.096675,
            "a2a2": 0.0499202
        },
        "A1T2": {
            "a0a0": 0.000614896,
            "a0a1": 0.00172692,
            "a0a2": 0.00698899,
            "a1a0": 0.00155002,
            "a1a1": 0.0357484,
            "a1a2": 0.0912366,
            "a2a0": 0.00378939,
            "a2a1": 0.090212,
            "a2a2": 0.437254
        },
        "A1T23": {
            "a0a0": 0.000330887,
            "a0a1": 0.000304845,
            "a0a2": -0.0023792,
            "a1a0": -0.00170771,
            "a1a1": 0.0277697,
            "a1a2": 0.0583119,
            "a2a0": -0.00439621,
            "a2a1": 0.0488956,
            "a2a2": 0.373371
        },
        "A12A0": {
            "a0a0": 0.00130786,
            "a0a1": 0.00136276,
            "a0a2": -0.00207359,
            "a1a0": 0.00412797,
            "a1a1": 0.0377902,
            "a1a2": -0.0551259,
            "a2a0": 0.0106886,
            "a2a1": 0.194337,
            "a2a2": -0.166216
        },
        "A12A1": {
            "a0a0": 7.88717e-5,
            "a0a1": -0.000656923,
            "a0a2": -0.00231941,
            "a1a0": -0.00118889,
            "a1a1": 0.0062186,
            "a1a2": 0.00737621,
            "a2a0": -0.00791745,
            "a2a1": -0.0141317,
            "a2a2": 0.0641246
        },
        "A12A12": {
            "a0a0": 0.000828974,
            "a0a1": 0.00261646,
            "a0a2": 0.00677486,
            "a1a0": 0.00261646,
            "a1a1": 0.0382379,
            "a1a2": 0.147273,
            "a2a0": 0.00677486,
            "a2a1": 0.147273,
            "a2a2": 0.916216
        },
        "A12V": {
            "a0a0": 0.000119524,
            "a0a1": -0.000865263,
            "a0a2": 0.000701795,
            "a1a0": -0.00170497,
            "a1a1": 0.0125606,
            "a1a2": 0.00331482,
            "a2a0": -0.0122959,
            "a2a1": 0.0126948,
            "a2a2": 0.400808
        },
        "A12T1": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.000652371,
            "a0a2": 0.00157954,
            "a1a0": -0.00122487,
            "a1a1": 0.00945482,
            "a1a2": 0.000672988,
            "a2a0": -0.0092919,
            "a2a1": 0.0115032,
            "a2a2": 0.270808
        },
        "A12T2": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.000510446,
            "a0a2": -0.00290369,
            "a1a0": -0.00122487,
            "a1a1": 0.00556506,
            "a1a2": 0.00219118,
            "a2a0": -0.0092919,
            "a2a1": -0.0141637,
            "a2a2": 0.0861037
        },
        "A12T23": {
            "a0a0": 0.00139572,
            "a0a1": 0.00446636,
            "a0a2": 0.00264827,
            "a1a0": 0.00257756,
            "a1a1": 0.0753705,
            "a1a2": 0.276075,
            "a2a0": 0.00340687,
            "a2a1": 0.244764,
            "a2a2": 1.4693
        },
        "VA0": {
            "a0a0": 0.000188573,
            "a0a1": -0.00145273,
            "a0a2": 0.00371683,
            "a1a0": -0.00136512,
            "a1a1": 0.0170216,
            "a1a2": 0.0361499,
            "a2a0": 0.00110722,
            "a2a1": 0.0855445,
            "a2a2": 1.12677
        },
        "VA1": {
            "a0a0": 0.000789228,
            "a0a1": 0.00199272,
            "a0a2": 0.00598775,
            "a1a0": 0.00226055,
            "a1a1": 0.0479796,
            "a1a2": 0.129284,
            "a2a0": -0.011808,
            "a2a1": -0.0740872,
            "a2a2": 0.121833
        },
        "VA12": {
            "a0a0": 0.000119524,
            "a0a1": -0.00170497,
            "a0a2": -0.0122959,
            "a1a0": -0.000865263,
            "a1a1": 0.0125606,
            "a1a2": 0.0126948,
            "a2a0": 0.000701795,
            "a2a1": 0.00331482,
            "a2a2": 0.400808
        },
        "VV": {
            "a0a0": 0.0011061,
            "a0a1": 0.00294956,
            "a0a2": -0.0205677,
            "a1a0": 0.00294956,
            "a1a1": 0.0649124,
            "a1a2": -0.107074,
            "a2a0": -0.0205677,
            "a2a1": -0.107074,
            "a2a2": 2.41017
        },
        "VT1": {
            "a0a0": 0.000802297,
            "a0a1": 0.00207313,
            "a0a2": -0.0147295,
            "a1a0": 0.00220515,
            "a1a1": 0.047678,
            "a1a2": -0.0916725,
            "a2a0": -0.0202326,
            "a2a1": -0.0784552,
            "a2a2": 1.76951
        },
        "VT2": {
            "a0a0": 0.000802297,
            "a0a1": 0.00215689,
            "a0a2": 0.00670007,
            "a1a0": 0.00220515,
            "a1a1": 0.0460605,
            "a1a2": 0.129076,
            "a2a0": -0.0202326,
            "a2a1": -0.0846873,
            "a2a2": 0.281822
        },
        "VT23": {
            "a0a0": 0.000467617,
            "a0a1": -0.000286716,
            "a0a2": -0.00948639,
            "a1a0": -0.00242406,
            "a1a1": 0.0426679,
            "a1a2": 0.123482,
            "a2a0": 0.0028251,
            "a2a1": 0.0947068,
            "a2a2": 1.7612
        },
        "T1A0": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.00128356,
            "a0a2": -0.00205197,
            "a1a0": -0.00102924,
            "a1a1": 0.0128627,
            "a1a2": 0.0273243,
            "a2a0": 0.00249203,
            "a2a1": 0.0599565,
            "a2a2": 0.80661
        },
        "T1A1": {
            "a0a0": 0.000614896,
            "a0a1": 0.00155002,
            "a0a2": 0.00378939,
            "a1a0": 0.00176249,
            "a1a1": 0.0354759,
            "a1a2": 0.096675,
            "a2a0": -0.0099859,
            "a2a1": -0.0642492,
            "a2a2": 0.0499202
        },
        "T1A12": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.00122487,
            "a0a2": -0.0092919,
            "a1a0": -0.000652371,
            "a1a1": 0.00945482,
            "a1a2": 0.0115032,
            "a2a0": 0.00157954,
            "a2a1": 0.000672988,
            "a2a2": 0.270808
        },
        "T1V": {
            "a0a0": 0.000802297,
            "a0a1": 0.00220515,
            "a0a2": -0.0202326,
            "a1a0": 0.00207313,
            "a1a1": 0.047678,
            "a1a2": -0.0784552,
            "a2a0": -0.0147295,
            "a2a1": -0.0916725,
            "a2a2": 1.76951
        },
        "T1T1": {
            "a0a0": 0.000737629,
            "a0a1": 0.00190405,
            "a0a2": -0.0179792,
            "a1a0": 0.00190405,
            "a1a1": 0.0361364,
            "a1a2": -0.0756191,
            "a2a0": -0.0179792,
            "a2a1": -0.0756191,
            "a2a2": 1.42555
        },
        "T1T2": {
            "a0a0": 0.000737629,
            "a0a1": 0.00184065,
            "a0a2": 0.00430317,
            "a1a0": 0.00190405,
            "a1a1": 0.0345371,
            "a1a2": 0.0988987,
            "a2a0": -0.0179792,
            "a2a1": -0.0759503,
            "a2a2": 0.151525
        },
        "T1T23": {
            "a0a0": 0.000234176,
            "a0a1": -0.000531885,
            "a0a2": -0.0108105,
            "a1a0": -0.00186826,
            "a1a1": 0.0319087,
            "a1a2": 0.0946449,
            "a2a0": 0.0062164,
            "a2a1": 0.0653164,
            "a2a2": 1.23843
        },
        "T2A0": {
            "a0a0": 8.92271e-5,
            "a0a1": -0.00128356,
            "a0a2": -0.00205197,
            "a1a0": -0.000805327,
            "a1a1": 0.00763866,
            "a1a2": 0.0304955,
            "a2a0": -0.00458113,
            "a2a1": 0.035959,
            "a2a2": 0.489263
        },
        "T2A1": {
            "a0a0": 0.000614896,
            "a0a1": 0.00155002,
            "a0a2": 0.00378939,
            "a1a0": 0.00172692,
            "a1a1": 0.0357484,
            "a1a2": 0.090212,
            "a2a0": 0.00698899,
            "a2a1": 0.0912366,
            "a2a2": 0.437254
        },
        "T2A12": {
            "a0a0": 5.65555e-5,
            "a0a1": -0.00122487,
            "a0a2": -0.0092919,
            "a1a0": -0.000510446,
            "a1a1": 0.00556506,
            "a1a2": -0.0141637,
            "a2a0": -0.00290369,
            "a2a1": 0.00219118,
            "a2a2": 0.0861037
        },
        "T2V": {
            "a0a0": 0.000802297,
            "a0a1": 0.00220515,
            "a0a2": -0.0202326,
            "a1a0": 0.00215689,
            "a1a1": 0.0460605,
            "a1a2": -0.0846873,
            "a2a0": 0.00670007,
            "a2a1": 0.129076,
            "a2a2": 0.281822
        },
        "T2T1": {
            "a0a0": 0.000737629,
            "a0a1": 0.00190405,
            "a0a2": -0.0179792,
            "a1a0": 0.00184065,
            "a1a1": 0.0345371,
            "a1a2": -0.0759503,
            "a2a0": 0.00430317,
            "a2a1": 0.0988987,
            "a2a2": 0.151525
        },
        "T2T2": {
            "a0a0": 0.000737629,
            "a0a1": 0.00184065,
            "a0a2": 0.00430317,
            "a1a0": 0.00184065,
            "a1a1": 0.0345141,
            "a1a2": 0.0904353,
            "a2a0": 0.00430317,
            "a2a1": 0.0904353,
            "a2a2": 0.509784
        },
        "T2T23": {
            "a0a0": 0.000234176,
            "a0a1": -0.000531885,
            "a0a2": -0.0108105,
            "a1a0": -0.00134263,
            "a1a1": 0.0243582,
            "a1a2": 0.0423324,
            "a2a0": -0.00453187,
            "a2a1": 0.0593064,
            "a2a2": 0.569071
        },
        "T23A0": {
            "a0a0": 0.00220201,
            "a0a1": 0.00290108,
            "a0a2": -0.0148242,
            "a1a0": 0.00704654,
            "a1a1": 0.0952674,
            "a1a2": -0.0373255,
            "a2a0": 0.00417816,
            "a2a1": 0.436366,
            "a2a2": 0.831165
        },
        "T23A1": {
            "a0a0": 0.000330887,
            "a0a1": -0.00170771,
            "a0a2": -0.00439621,
            "a1a0": 0.000304845,
            "a1a1": 0.0277697,
            "a1a2": 0.0488956,
            "a2a0": -0.0023792,
            "a2a1": 0.0583119,
            "a2a2": 0.373371
        },
        "T23A12": {
            "a0a0": 0.00139572,
            "a0a1": 0.00257756,
            "a0a2": 0.00340687,
            "a1a0": 0.00446636,
            "a1a1": 0.0753705,
            "a1a2": 0.244764,
            "a2a0": 0.00264827,
            "a2a1": 0.276075,
            "a2a2": 1.4693
        },
        "T23V": {
            "a0a0": 0.000467617,
            "a0a1": -0.00242406,
            "a0a2": 0.0028251,
            "a1a0": -0.000286716,
            "a1a1": 0.0426679,
            "a1a2": 0.0947068,
            "a2a0": -0.00948639,
            "a2a1": 0.123482,
            "a2a2": 1.7612
        },
        "T23T1": {
            "a0a0": 0.000234176,
            "a0a1": -0.00186826,
            "a0a2": 0.0062164,
            "a1a0": -0.000531885,
            "a1a1": 0.0319087,
            "a1a2": 0.0653164,
            "a2a0": -0.0108105,
            "a2a1": 0.0946449,
            "a2a2": 1.23843
        },
        "T23T2": {
            "a0a0": 0.000234176,
            "a0a1": -0.00134263,
            "a0a2": -0.00453187,
            "a1a0": -0.000531885,
            "a1a1": 0.0243582,
            "a1a2": 0.0593064,
            "a2a0": -0.0108105,
            "a2a1": 0.0423324,
            "a2a2": 0.569071
        },
        "T23T23": {
            "a0a0": 0.00501016,
            "a0a1": 0.0057181,
            "a0a2": -0.0107578,
            "a1a0": 0.0057181,
            "a1a1": 0.211766,
            "a1a2": 0.824097,
            "a2a0": -0.0107578,
            "a2a1": 0.824097,
            "a2a2": 5.0594
        }
    }
}

==> anc/BtoV-dens-detailed-D2016.m <==
{NIntegrateh[-(fL*mb^2*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fL*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fT*mb^3*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mb^2*mV*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mb^2*mV^3*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mV*q2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mV^3*q2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mV*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*u) - (fL*mV^3*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2*u) + (fL*mb^2*mV^3*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u) + (fL*mV^3*q2*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u) - (fL*mb^4*mV^3*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^3*u^4) - (fL*mb^2*mV^3*q2*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^3*u^4) - (fL*mV^3*q2*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^2*u^3) + (fL*mV*gvperp[u])/
     (2*E^(Hag[u, mb2]/M2)) - (fL*mV^3*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2) + 
    (fL*mV^3*u*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2) - 
    (fL*mb^2*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
    (fL*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u) - 
    (fT*mb*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u) - 
    (fT*mb*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*M2) + 
    (fL*mV*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*u) - 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*M2*u) + 
    (fT*mb*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2) + 
    (fT*mb*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*u) - 
    (fT*mb*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u), 
   {u, U0[mb2], 1}] + ((-3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/16 - 
    (3*fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/16)/(3*E^(s0/M2)*(-q2 + s0)^3*
    U0[mb2]^3) + ((-3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/16 - 
    (3*fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/16)/(3*E^(s0/M2)*M2*(-q2 + s0)^2*
    U0[mb2]^3) + ((-3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/16 - 
    (3*fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/16)/(6*E^(s0/M2)*M2^2*(-q2 + s0)*
    U0[mb2]^3) + (-(fL*mb^2*mV^3*AApara[U0[mb2]])/4 - 
    (fT*mb^3*mV^2*Aperp[U0[mb2]])/4 - (fL*mV^3*q2*Gaperp[U0[mb2]])/16 - 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/4 + 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/4 + 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/4)/(2*E^(s0/M2)*(-q2 + s0)^2*
    U0[mb2]^2) + (-(fL*mb^2*mV^3*AApara[U0[mb2]])/4 - 
    (fT*mb^3*mV^2*Aperp[U0[mb2]])/4 - (fL*mV^3*q2*Gaperp[U0[mb2]])/16 - 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/4 + 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/4 + 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/4)/(2*E^(s0/M2)*M2*(-q2 + s0)*
    U0[mb2]^2) + (-(fL*mV^3*AApara[U0[mb2]])/8 + (fL*mb^2*mV*gaperp[U0[mb2]])/
     8 + (fL*mV*q2*gaperp[U0[mb2]])/8 - fT*mb*mV^2*HHL[U0[mb2]] - 
    (fL*mV^3*gaperp[U0[mb2]]*U0[mb2])/8 - (fL*mV^3*Gvperp[U0[mb2]]*U0[mb2])/
     8 - (fT*mb*mV^2*H3[U0[mb2]]*U0[mb2])/2 - 
    (fL*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/2 + 
    (fL*mV^3*gvperp[U0[mb2]]*U0[mb2]^3)/2 - 
    (fL*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/2 + 
    (fL*mV^3*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/2 - 
    (fT*mb*mV^2*U0[mb2]*\[Phi]perp[U0[mb2]])/2 + 
    (fT*mb*mV^2*U0[mb2]^2*\[Phi]perp[U0[mb2]])/2)/
   (E^(s0/M2)*(-q2 + s0)*U0[mb2]) - 
  ((-3*fL*mb^4*mV^3*Derivative[1][Gaperp][U0[mb2]])/16 - 
    (3*fL*mb^2*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/16)/
   (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
  ((-3*fL*mb^4*mV^3*Derivative[1][Gaperp][U0[mb2]])/16 - 
    (3*fL*mb^2*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/16)/
   (6*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) - 
  (-(fL*mb^2*mV^3*gaperp[U0[mb2]])/4 - (fL*mV^3*q2*gaperp[U0[mb2]])/4 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]])/4 + (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2])/
     2 + (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/2 - 
    (fL*mb^2*mV^3*Derivative[1][AApara][U0[mb2]])/4 - 
    (fT*mb^3*mV^2*Derivative[1][Aperp][U0[mb2]])/4 - 
    (fL*mb^2*mV^3*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/4 - 
    (fL*mV^3*q2*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/4 + 
    (fL*mb^2*mV^3*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/4 + 
    (fL*mV^3*q2*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/4 - 
    (fL*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/16 - 
    (fL*mb^2*mV^3*U0[mb2]*Derivative[1][Gvperp][U0[mb2]])/4)/
   (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]) + 
  ((-3*fL*mb^4*mV^3*Derivative[2][Gaperp][U0[mb2]])/16 - 
    (3*fL*mb^2*mV^3*q2*Derivative[2][Gaperp][U0[mb2]])/16)/
   (6*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]), 
 NIntegrateh[-(fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)^3) + (fL*mb^2*mV^3*q2*AApara[u])/
     (4*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^3) - 
    (fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)^2) + (fL*mb^2*mV^3*q2*AApara[u])/
     (4*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^2) + 
    (fL*mb^2*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) + 
    (fL*mV^3*q2*AApara[u])/(8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^4*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3*
      (mb^2 - q2 + q2*u)) + (fL*mb^2*mV^3*q2*AApara[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)) + 
    (fL*mb^2*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)) + (fL*mV^3*q2*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2*
      u^2*(mb^2 - q2 + q2*u)) + (fL*mV^3*AApara[u])/
     (8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) + 
    (fT*mb^3*mV^2*q2*Aperp[u])/(4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (fT*mb^5*mV^2*Aperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)^2) + (fT*mb^3*mV^2*q2*Aperp[u])/
     (4*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^2) - 
    (fT*mb^5*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3*
      (mb^2 - q2 + q2*u)) + (fT*mb^3*mV^2*q2*Aperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)) + 
    (fT*mb^3*mV^2*Aperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)) + (fL*mb^4*mV^3*u*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (fL*mb^2*mV^3*q2*u*gaperp[u])/(2*E^(Hag[u, mb2]/M2)*
      (mb^2 - q2 + q2*u)^3) + (fL*mV^3*q2^2*u*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fL*mb^4*mV^3*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^2*mV^3*q2*gaperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*
      (mb^2 - q2 + q2*u)^2) + (fL*mV^3*q2^2*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)^2) + 
    (fL*mb^4*mV*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^4*mV^3*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)^2) - (fL*mb^2*mV*q2*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) + 
    (fL*mb^2*mV^3*q2*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)^2) + (fL*mV*q2^2*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) - 
    (fL*mV^3*q2^2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)^2) - (fL*mb^2*mV^3*u*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
    (fL*mV^3*q2*u*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^2*mV^3*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*q2*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^4*mV*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) - 
    (fL*mb^4*mV^3*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2*
      (mb^2 - q2 + q2*u)) - (fL*mb^2*mV*q2*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^2*mV^3*q2*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^2*
      (mb^2 - q2 + q2*u)) + (fL*mV*q2^2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*
      u^2*(mb^2 - q2 + q2*u)) - (fL*mV^3*q2^2*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u^2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^4*mV^3*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u*
      (mb^2 - q2 + q2*u)) - (fL*mb^2*mV^3*q2*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*M2^2*u*(mb^2 - q2 + q2*u)) + 
    (fL*mV^3*q2^2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u*
      (mb^2 - q2 + q2*u)) - (3*fL*mb^6*mV^3*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^4) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[u])/(8*E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)^4) - (3*fL*mb^2*mV^3*q2^2*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^4) - 
    (3*fL*mb^6*mV^3*Gaperp[u])/(16*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)^3) + (3*fL*mb^4*mV^3*q2*Gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^3) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[u])/(16*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)^3) + (3*fL*mb^4*mV^3*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^3) - 
    (fL*mb^2*mV^3*q2*Gaperp[u])/(8*E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)^3) - (fL*mV^3*q2^2*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^3) - 
    (3*fL*mb^6*mV^3*Gaperp[u])/(32*E^(Hag[u, mb2]/M2)*M2^2*u^3*
      (mb^2 - q2 + q2*u)^2) + (3*fL*mb^4*mV^3*q2*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)^2) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[u])/(32*E^(Hag[u, mb2]/M2)*M2^2*u^3*
      (mb^2 - q2 + q2*u)^2) + (3*fL*mb^4*mV^3*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^2*mV^3*q2*Gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)^2) - (fL*mV^3*q2^2*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^2) - 
    (fL*mV^3*q2*Gaperp[u])/(16*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^6*mV^3*Gaperp[u])/(32*E^(Hag[u, mb2]/M2)*M2^3*u^4*
      (mb^2 - q2 + q2*u)) + (fL*mb^4*mV^3*q2*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*M2^3*u^4*(mb^2 - q2 + q2*u)) - 
    (fL*mb^2*mV^3*q2^2*Gaperp[u])/(32*E^(Hag[u, mb2]/M2)*M2^3*u^4*
      (mb^2 - q2 + q2*u)) + (3*fL*mb^4*mV^3*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)) - 
    (fL*mb^2*mV^3*q2*Gaperp[u])/(16*E^(Hag[u, mb2]/M2)*M2^2*u^3*
      (mb^2 - q2 + q2*u)) - (fL*mV^3*q2^2*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*q2*Gaperp[u])/(16*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)) + (fL*mb^2*mV^3*u^2*gvperp[u])/
     (2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) + 
    (fL*mV^3*q2*u^2*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) + 
    (fL*mb^2*mV*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
    (fL*mb^2*mV^3*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + 
    (fL*mV*q2*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*q2*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^2*mV^3*u*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + 
    (fL*mV^3*q2*u*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*u^2*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
    (fL*mb^4*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (fL*mb^2*mV^3*q2*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fL*mb^2*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
    (fL*mV^3*q2*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^4*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)^2) - (fL*mb^2*mV^3*q2*Gvperp[u])/
     (4*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)^2) + 
    (fL*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
    (fL*mb^4*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2*
      (mb^2 - q2 + q2*u)) - (fL*mb^2*mV^3*q2*Gvperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u^2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^2*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*q2*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
    (fT*mb^3*mV^2*q2*H3[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fT*mb*mV^2*q2^2*H3[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fT*mb^3*mV^2*q2*u*H3[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (3*fT*mb*mV^2*q2^2*u*H3[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fT*mb*mV^2*q2^2*u^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (fT*mb^3*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
    (fT*mb*mV^2*q2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) + 
    (fT*mb^3*mV^2*q2*HHL[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (fT*mb*mV^2*q2^2*HHL[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fT*mb*mV^2*q2^2*u*HHL[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) - 
    (fT*mb^3*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) + 
    (fT*mb*mV^2*q2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^2*mV^3*u*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*
      (mb^2 - q2 + q2*u)^2) - (fL*mV^3*q2*u*\[CapitalPhi]Gv[u])/
     (2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) + 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*M2*
      (mb^2 - q2 + q2*u)) - (fL*mV^3*q2*\[CapitalPhi]Gv[u])/
     (2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + 
    (fL*mb^2*mV*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)) - (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/
     (2*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)) + (fL*mV^3*q2*\[CapitalPhi]Gv[u])/
     (2*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*u*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*
      (mb^2 - q2 + q2*u)) - (fT*mb^3*mV^2*q2*u^2*\[Phi]perp[u])/
     (2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fT*mb*mV^2*q2^2*u^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*
      (mb^2 - q2 + q2*u)^3) - (fT*mb*mV^2*q2^2*u^3*\[Phi]perp[u])/
     (2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
    (fT*mb^3*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*
      (mb^2 - q2 + q2*u)) - (fT*mb*mV^2*q2*\[Phi]perp[u])/
     (2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + 
    (fT*mb^3*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) - 
    (fT*mb^3*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)) - (fT*mb*q2*\[Phi]perp[u])/
     (2*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) + 
    (fT*mb*mV^2*q2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)), {u, U0[mb2], 1}] + 
  ((-3*fL*mb^6*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])))/
   (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
  ((-3*fL*mb^6*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])))/
   (3*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
  ((-3*fL*mb^6*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])))/
   (6*E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) + 
  ((-3*fL*mb^6*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^4*mV^3*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb^5*mV^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fT*mb^3*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*gaperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*Gvperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Gvperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/
     (2*(mb^2 - q2 + q2*U0[mb2])) + (fL*mV^3*q2^2*gaperp[U0[mb2]]*U0[mb2]^2)/
     (4*(mb^2 - q2 + q2*U0[mb2])))/(2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
  ((-3*fL*mb^6*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^4*mV^3*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb^5*mV^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fT*mb^3*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*gaperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*Gvperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Gvperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/
     (2*(mb^2 - q2 + q2*U0[mb2])) + (fL*mV^3*q2^2*gaperp[U0[mb2]]*U0[mb2]^2)/
     (4*(mb^2 - q2 + q2*U0[mb2])))/(2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
  ((-3*fL*mb^6*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^3) + 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^3) - 
    (3*fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^3) - 
    (fL*mb^4*mV^3*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fT*mb^5*mV^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fT*mb^3*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mV^3*q2^2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2])/(8*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/
     (4*(mb^2 - q2 + q2*U0[mb2])^2) - (fL*mV^3*q2^2*gaperp[U0[mb2]]*U0[mb2])/
     (8*(mb^2 - q2 + q2*U0[mb2])^2) - (fL*mb^4*mV^3*Gvperp[U0[mb2]]*U0[mb2])/
     (4*(mb^2 - q2 + q2*U0[mb2])^2) - (fL*mb^2*mV^3*q2*Gvperp[U0[mb2]]*
      U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/
     (2*(mb^2 - q2 + q2*U0[mb2])^2) + (fL*mV^3*q2^2*gaperp[U0[mb2]]*
      U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^2*mV^3*AApara[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mV^3*q2*AApara[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) + 
    (fT*mb^3*mV^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^4*mV*gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV*q2*gaperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mV*q2^2*gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb^3*mV^2*HHL[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2]) + 
    (fT*mb*mV^2*q2*HHL[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2]) + 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2*Gvperp[U0[mb2]]*U0[mb2])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb^3*mV^2*H3[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb*mV^2*q2*H3[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2*gvperp[U0[mb2]]*U0[mb2]^2)/(2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*gvperp[U0[mb2]]*U0[mb2]^3)/(2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mV^3*q2*gvperp[U0[mb2]]*U0[mb2]^3)/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mV^3*q2*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb^3*mV^2*U0[mb2]*\[Phi]perp[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fT*mb*mV^2*q2*U0[mb2]*\[Phi]perp[U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fT*mb^3*mV^2*U0[mb2]^2*\[Phi]perp[U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) - (fT*mb*mV^2*q2*U0[mb2]^2*
      \[Phi]perp[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])))/
   (E^(s0/M2)*(-q2 + s0)*U0[mb2]) - 
  ((3*fL*mb^6*mV^3*q2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^4*mV^3*q2^2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^2*mV^3*q2^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^6*mV^3*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/
     (8*(mb^2 - q2 + q2*U0[mb2])) - 
    (3*fL*mb^2*mV^3*q2^2*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])))/(3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
  ((3*fL*mb^6*mV^3*q2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^4*mV^3*q2^2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^2*mV^3*q2^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^6*mV^3*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])) + 
    (3*fL*mb^4*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/
     (8*(mb^2 - q2 + q2*U0[mb2])) - 
    (3*fL*mb^2*mV^3*q2^2*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])))/(6*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) - 
  ((3*fL*mb^6*mV^3*q2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^3) - 
    (3*fL*mb^4*mV^3*q2^2*Gaperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^3) + 
    (3*fL*mb^2*mV^3*q2^3*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^3) + 
    (fL*mb^4*mV^3*q2*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^2*mV^3*q2^2*AApara[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fT*mb^5*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fT*mb^3*mV^2*q2^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^4*mV^3*q2*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^2*mV^3*q2^2*Gaperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mV^3*q2^3*Gaperp[U0[mb2]])/(16*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^4*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/
     (4*(mb^2 - q2 + q2*U0[mb2])^2) - (fL*mb^2*mV^3*q2^2*gaperp[U0[mb2]]*
      U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mV^3*q2^3*gaperp[U0[mb2]]*U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^4*mV^3*q2*Gvperp[U0[mb2]]*U0[mb2])/
     (4*(mb^2 - q2 + q2*U0[mb2])^2) + (fL*mb^2*mV^3*q2^2*Gvperp[U0[mb2]]*
      U0[mb2])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^4*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/
     (4*(mb^2 - q2 + q2*U0[mb2])^2) + (fL*mb^2*mV^3*q2^2*gaperp[U0[mb2]]*
      U0[mb2]^2)/(2*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mV^3*q2^3*gaperp[U0[mb2]]*U0[mb2]^2)/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^4*mV^3*gaperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*gaperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*Gvperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Gvperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^4*mV^3*gaperp[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/(mb^2 - q2 + q2*U0[mb2]) + 
    (fL*mV^3*q2^2*gaperp[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fT*mb^5*mV^2*Derivative[1][Aperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fT*mb^3*mV^2*q2*Derivative[1][Aperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) + (fL*mb^2*mV^3*q2*U0[mb2]*
      Derivative[1][gaperp][U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mb^4*mV^3*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) - (fL*mb^2*mV^3*q2*U0[mb2]^2*
      Derivative[1][gaperp][U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) + 
    (fL*mV^3*q2^2*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) - 
    (3*fL*mb^6*mV^3*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^4*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/
     (8*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (3*fL*mb^2*mV^3*q2^2*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (3*fL*mb^4*mV^3*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/
     (8*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mV^3*q2^2*Derivative[1][Gaperp][U0[mb2]])/
     (16*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^4*mV^3*U0[mb2]*Derivative[1][Gvperp][U0[mb2]])/
     (4*(mb^2 - q2 + q2*U0[mb2])) - (fL*mb^2*mV^3*q2*U0[mb2]*
      Derivative[1][Gvperp][U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])))/
   (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]) + 
  ((-3*fL*mb^6*((2*mV^3*q2^2*Gaperp[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])^3 - 
       (2*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])^
         2 + (mV^3*Derivative[2][Gaperp][U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])))/
     16 + (3*fL*mb^4*mV^3*((2*q2^3*Gaperp[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])^
         3 - (2*q2^2*Derivative[1][Gaperp][U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])^
         2 + (q2*Derivative[2][Gaperp][U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])))/
     8 - (3*fL*mb^2*mV^3*((2*q2^4*Gaperp[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])^
         3 - (2*q2^3*Derivative[1][Gaperp][U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])^
         2 + (q2^2*Derivative[2][Gaperp][U0[mb2]])/(mb^2 - q2 + q2*U0[mb2])))/
     16)/(6*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]), 
 NIntegrateh[-(fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^5) + 
    (fL*mb^2*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^5) + 
    (fL*mb^2*mV^3*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2^2*u^4) + 
    (fL*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^4) - 
    (fL*mb^2*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^4) + 
    (fL*mV^3*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^3) - 
    (fL*mb^2*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fL*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fL*mV^3*AApara[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fT*mb^3*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mb^2*mV*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mb^2*mV^3*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
    (fL*mV*q2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mV^3*q2*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mV*gaperp[u])/(8*E^(Hag[u, mb2]/M2)*u) + (3*fL*mV^3*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2*u) + (fL*mb^2*mV^3*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u) - (fL*mV^3*q2*gaperp[u])/
     (8*E^(Hag[u, mb2]/M2)*M2^2*u) - (fL*mb^4*mV^3*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^3*u^4) + (fL*mb^2*mV^3*q2*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^3*u^4) + (fL*mV^3*q2*Gaperp[u])/
     (32*E^(Hag[u, mb2]/M2)*M2^2*u^3) + (fL*mV*gvperp[u])/
     (2*E^(Hag[u, mb2]/M2)) - (3*fL*mV^3*gvperp[u])/
     (2*E^(Hag[u, mb2]/M2)*M2) - (fL*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*u) + 
    (fL*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*u) + 
    (fL*mV^3*u*gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2) + 
    (fL*mb^2*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mb^2*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
    (fL*mV^3*Gvperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u) + 
    (fT*mb*mV^2*H3[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fT*mb*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u) - 
    (2*fT*mb^3*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^4) + 
    (2*fT*mb*mV^2*q2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^4) + 
    (4*fT*mb*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^3) - 
    (2*fT*mb*mV^2*q2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fT*mb*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*M2) + 
    (fL*mb^2*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^3) - 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^3) + 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fL*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*u^2) + 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (2*fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mV*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*u) - 
    (5*fL*mV^3*\[CapitalPhi]Gv[u])/(2*E^(Hag[u, mb2]/M2)*M2*u) + 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u) + 
    (fT*mb*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2) + 
    (fT*mb*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*u) - 
    (fT*mb*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u), 
   {u, U0[mb2], 1}] + ((-3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/2 - 
    (3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/16 + (3*fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/
     16 - (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
   (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
  ((-3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/2 - (3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/
     16 + (3*fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/16 - 
    (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
   (3*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
  ((-3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/2 - (3*fL*mb^4*mV^3*Gaperp[U0[mb2]])/
     16 + (3*fL*mb^2*mV^3*q2*Gaperp[U0[mb2]])/16 - 
    (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
   (6*E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) + 
  (-(fL*mb^2*mV^3*AApara[U0[mb2]])/4 - (fL*mV^3*q2*AApara[U0[mb2]])/2 - 
    (fT*mb^3*mV^2*Aperp[U0[mb2]])/4 + (fL*mV^3*q2*Gaperp[U0[mb2]])/16 + 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 - 4*fT*mb*mV^2*q2*HHL[U0[mb2]] + 
    (fL*mb^2*mV^3*AApara[U0[mb2]])/U0[mb2] + (fL*mV^3*q2*AApara[U0[mb2]])/
     (2*U0[mb2]) - (4*fT*mb^3*mV^2*HHL[U0[mb2]])/U0[mb2] + 
    (4*fT*mb*mV^2*q2*HHL[U0[mb2]])/U0[mb2] - 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2])/4 + 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/4 + 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/4 - 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/4 - 
    2*fL*mb^2*mV^3*\[CapitalPhi]Gv[U0[mb2]] + 
    2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] + 2*fL*mb^2*mV^3*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] - 4*fL*mV^3*q2*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + 2*fL*mV^3*q2*U0[mb2]^2*
     \[CapitalPhi]Gv[U0[mb2]])/(2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
  (-(fL*mb^2*mV^3*AApara[U0[mb2]])/4 - (fL*mV^3*q2*AApara[U0[mb2]])/2 - 
    (fT*mb^3*mV^2*Aperp[U0[mb2]])/4 + (fL*mV^3*q2*Gaperp[U0[mb2]])/16 + 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 - 4*fT*mb*mV^2*q2*HHL[U0[mb2]] + 
    (fL*mb^2*mV^3*AApara[U0[mb2]])/U0[mb2] + (fL*mV^3*q2*AApara[U0[mb2]])/
     (2*U0[mb2]) - (4*fT*mb^3*mV^2*HHL[U0[mb2]])/U0[mb2] + 
    (4*fT*mb*mV^2*q2*HHL[U0[mb2]])/U0[mb2] - 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2])/4 + 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/4 + 
    (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/4 - 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2]^2)/4 - 
    2*fL*mb^2*mV^3*\[CapitalPhi]Gv[U0[mb2]] + 
    2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] + 2*fL*mb^2*mV^3*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] - 4*fL*mV^3*q2*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + 2*fL*mV^3*q2*U0[mb2]^2*
     \[CapitalPhi]Gv[U0[mb2]])/(2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
  (-(fL*mV^3*AApara[U0[mb2]])/8 + (fL*mb^2*mV*gaperp[U0[mb2]])/8 - 
    (fL*mV*q2*gaperp[U0[mb2]])/8 + (fL*mV^3*Gvperp[U0[mb2]])/4 + 
    fT*mb*mV^2*H3[U0[mb2]] - fT*mb*mV^2*HHL[U0[mb2]] + 
    (fL*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + (4*fT*mb*mV^2*HHL[U0[mb2]])/
     U0[mb2] + (3*fL*mV^3*gaperp[U0[mb2]]*U0[mb2])/8 + 
    fL*mV^3*gvperp[U0[mb2]]*U0[mb2] - (fL*mV^3*Gvperp[U0[mb2]]*U0[mb2])/8 - 
    (fT*mb*mV^2*H3[U0[mb2]]*U0[mb2])/2 - 
    (3*fL*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/2 + 
    (fL*mV^3*gvperp[U0[mb2]]*U0[mb2]^3)/2 + 
    fL*mV^3*\[CapitalPhi]Gv[U0[mb2]] + fL*mV*q2*\[CapitalPhi]Gv[U0[mb2]] + 
    (fL*mb^2*mV*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] - 
    (fL*mV*q2*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] - 
    (5*fL*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/2 + 
    (fL*mV^3*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/2 - 
    (fT*mb*mV^2*U0[mb2]*\[Phi]perp[U0[mb2]])/2 + 
    (fT*mb*mV^2*U0[mb2]^2*\[Phi]perp[U0[mb2]])/2)/
   (E^(s0/M2)*(-q2 + s0)*U0[mb2]) - 
  ((3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/2 - 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) - 
    (3*fL*mb^4*mV^3*Derivative[1][Gaperp][U0[mb2]])/16 + 
    (3*fL*mb^2*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/16)/
   (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
  ((3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/2 - 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) - 
    (3*fL*mb^4*mV^3*Derivative[1][Gaperp][U0[mb2]])/16 + 
    (3*fL*mb^2*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/16)/
   (6*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) - 
  (-(fL*mb^2*mV^3*gaperp[U0[mb2]])/4 + (fL*mV^3*q2*gaperp[U0[mb2]])/4 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]])/4 - (fL*mb^2*mV^3*AApara[U0[mb2]])/
     U0[mb2]^2 - (fL*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) + 
    (4*fT*mb^3*mV^2*HHL[U0[mb2]])/U0[mb2]^2 - (4*fT*mb*mV^2*q2*HHL[U0[mb2]])/
     U0[mb2]^2 + (fL*mb^2*mV^3*gaperp[U0[mb2]]*U0[mb2])/2 - 
    (fL*mV^3*q2*gaperp[U0[mb2]]*U0[mb2])/2 + 2*fL*mb^2*mV^3*
     \[CapitalPhi]Gv[U0[mb2]] - 4*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] + 
    4*fL*mV^3*q2*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] - 
    (fL*mb^2*mV^3*Derivative[1][AApara][U0[mb2]])/4 - 
    (fL*mV^3*q2*Derivative[1][AApara][U0[mb2]])/2 + 
    (fL*mb^2*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2] + 
    (fL*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) - 
    (fT*mb^3*mV^2*Derivative[1][Aperp][U0[mb2]])/4 - 
    (fL*mb^2*mV^3*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/4 + 
    (fL*mV^3*q2*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/4 + 
    (fL*mb^2*mV^3*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/4 - 
    (fL*mV^3*q2*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/4 + 
    (fL*mV^3*q2*Derivative[1][Gaperp][U0[mb2]])/16 + 
    (fL*mb^2*mV^3*Derivative[1][Gvperp][U0[mb2]])/2 - 
    (fL*mb^2*mV^3*U0[mb2]*Derivative[1][Gvperp][U0[mb2]])/4 - 
    4*fT*mb*mV^2*q2*Derivative[1][HHL][U0[mb2]] - 
    (4*fT*mb^3*mV^2*Derivative[1][HHL][U0[mb2]])/U0[mb2] + 
    (4*fT*mb*mV^2*q2*Derivative[1][HHL][U0[mb2]])/U0[mb2] - 
    2*fL*mb^2*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
    2*fL*mV^3*q2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
    2*fL*mb^2*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
    4*fL*mV^3*q2*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
    2*fL*mV^3*q2*U0[mb2]^2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/
   (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]) + 
  ((-3*fL*mb^2*mV^3*q2*Derivative[2][AApara][U0[mb2]])/2 - 
    (3*fL*mb^4*((2*mV^3*AApara[U0[mb2]])/U0[mb2]^3 - 
       (2*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
       (mV^3*Derivative[2][AApara][U0[mb2]])/U0[mb2]))/2 + 
    (3*fL*mb^2*mV^3*((2*q2*AApara[U0[mb2]])/U0[mb2]^3 - 
       (2*q2*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
       (q2*Derivative[2][AApara][U0[mb2]])/U0[mb2]))/2 - 
    (3*fL*mb^4*mV^3*Derivative[2][Gaperp][U0[mb2]])/16 + 
    (3*fL*mb^2*mV^3*q2*Derivative[2][Gaperp][U0[mb2]])/16)/
   (6*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]), 
 (-mB - mV)*(NIntegrateh[(fT*mb^2*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*
       u^3) + (fT*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) - 
     (fL*mb*mV*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2) + 
     (fL*mb*mV^3*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
     (fL*mb*mV^3*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u) + 
     (fL*mb^3*mV^3*Gaperp[u])/(16*E^(Hag[u, mb2]/M2)*M2^3*u^4) - 
     (fT*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2) - 
     (fT*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*u) + (fT*mV^2*\[Phi]perp[u])/
      (2*E^(Hag[u, mb2]/M2)*M2*u), {u, U0[mb2], 1}] + 
   (fL*mb^3*mV^3*Gaperp[U0[mb2]])/(8*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
   (fL*mb^3*mV^3*Gaperp[U0[mb2]])/(8*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
   (fL*mb^3*mV^3*Gaperp[U0[mb2]])/(16*E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) + 
   ((fT*mb^2*mV^2*Aperp[U0[mb2]])/4 + (fL*mb*mV^3*gaperp[U0[mb2]]*U0[mb2])/
      2 - (fL*mb*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/2)/
    (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
   ((fT*mb^2*mV^2*Aperp[U0[mb2]])/4 + (fL*mb*mV^3*gaperp[U0[mb2]]*U0[mb2])/
      2 - (fL*mb*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/2)/
    (2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
   ((fT*mV^2*Aperp[U0[mb2]])/8 - (fL*mb*mV*gaperp[U0[mb2]])/4 + 
     (fT*mV^2*U0[mb2]*\[Phi]perp[U0[mb2]])/2 - 
     (fT*mV^2*U0[mb2]^2*\[Phi]perp[U0[mb2]])/2)/(E^(s0/M2)*(-q2 + s0)*
     U0[mb2]) - ((fL*mb*mV^3*gaperp[U0[mb2]])/2 - fL*mb*mV^3*gaperp[U0[mb2]]*
      U0[mb2] + (fT*mb^2*mV^2*Derivative[1][Aperp][U0[mb2]])/4 + 
     (fL*mb*mV^3*U0[mb2]*Derivative[1][gaperp][U0[mb2]])/2 - 
     (fL*mb*mV^3*U0[mb2]^2*Derivative[1][gaperp][U0[mb2]])/2)/
    (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]) - 
   (fL*mb^3*mV^3*Derivative[1][Gaperp][U0[mb2]])/(8*E^(s0/M2)*(-q2 + s0)^3*
     U0[mb2]^2) - (fL*mb^3*mV^3*Derivative[1][Gaperp][U0[mb2]])/
    (16*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) + 
   (fL*mb^3*mV^3*Derivative[2][Gaperp][U0[mb2]])/(16*E^(s0/M2)*(-q2 + s0)^3*
     U0[mb2])), (-mB + mV)*
  (NIntegrateh[(fT*mb^4*mV^2*Aperp[u])/(4*E^(Hag[u, mb2]/M2)*u*
       (mb^2 - q2 + q2*u)^3) - (fT*mb^2*mV^2*q2*Aperp[u])/
      (4*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^3) + 
     (fT*mb^4*mV^2*Aperp[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2*
       (mb^2 - q2 + q2*u)^2) - (fT*mb^2*mV^2*q2*Aperp[u])/
      (4*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^2) - 
     (fT*mb^2*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) - 
     (fT*mV^2*q2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) + 
     (fT*mb^4*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3*
       (mb^2 - q2 + q2*u)) - (fT*mb^2*mV^2*q2*Aperp[u])/
      (8*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)) - 
     (fT*mb^2*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2*
       (mb^2 - q2 + q2*u)) - (fT*mV^2*q2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*
       u^2*(mb^2 - q2 + q2*u)) - (fT*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*u*
       (mb^2 - q2 + q2*u)) + (fL*mb^3*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*
       (mb^2 - q2 + q2*u)^3) - (fL*mb*mV^3*q2*GG3[u])/
      (E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + (fL*mb*mV^3*q2*u*GG3[u])/
      (E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + (fL*mb*mV^3*GG3[u])/
      (E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) + 
     (fL*mb*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*(-mb^2 + q2 - q2*u)) - 
     (fL*mb^3*mV^3*u^2*gvperp[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
     (fL*mb*mV^3*q2*u^2*gvperp[u])/(E^(Hag[u, mb2]/M2)*
       (mb^2 - q2 + q2*u)^3) - (fL*mb*mV^3*q2*u^3*gvperp[u])/
      (E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + (fL*mb*mV^3*gvperp[u])/
      (E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) - (fL*mb*mV^3*u*gvperp[u])/
      (E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) + (fL*mb^3*mV^3*Gvperp[u])/
      (2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^3) + 
     (fL*mb^3*mV^3*Gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u*
       (mb^2 - q2 + q2*u)^2) + (fL*mb^3*mV^3*Gvperp[u])/
      (4*E^(Hag[u, mb2]/M2)*M2^2*u^2*(mb^2 - q2 + q2*u)) + 
     (fT*mb^2*mV^2*H3[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) + 
     (fT*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) + 
     (fT*mb^2*mV^2*H3[u])/(E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) + 
     (fT*mb^2*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) - 
     (fT*mV^2*q2*HHL[u])/(E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) + 
     (fT*mb^2*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) - 
     (fT*mV^2*q2*HHL[u])/(E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) - 
     (fT*mV^2*HHL[u])/(E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) - 
     (fT*mV^2*hparas[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
     (fT*mb^2*mV^2*u*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*
       (mb^2 - q2 + q2*u)^2) + (fT*mV^2*q2*u*\[Phi]perp[u])/
      (2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
     (fT*mb^2*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*
       (mb^2 - q2 + q2*u)) + (fT*mV^2*q2*\[Phi]perp[u])/
      (2*E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) - 
     (fT*mb^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) + 
     (fT*mb^2*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u*
       (mb^2 - q2 + q2*u)) + (fT*q2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*u*
       (mb^2 - q2 + q2*u)) - (fT*mV^2*q2*\[Phi]perp[u])/
      (2*E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
     (fT*mV^2*u*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)), 
    {u, U0[mb2], 1}] + ((fT*mb^4*mV^2*Aperp[U0[mb2]])/
      (4*(mb^2 - q2 + q2*U0[mb2])) - (fT*mb^2*mV^2*q2*Aperp[U0[mb2]])/
      (4*(mb^2 - q2 + q2*U0[mb2])) + (fL*mb^3*mV^3*Gvperp[U0[mb2]]*U0[mb2])/
      (2*(mb^2 - q2 + q2*U0[mb2])))/(2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
   ((fT*mb^4*mV^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) - 
     (fT*mb^2*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])) + 
     (fL*mb^3*mV^3*Gvperp[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])))/
    (2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
   ((fT*mb^4*mV^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
     (fT*mb^2*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
     (fL*mb^3*mV^3*Gvperp[U0[mb2]]*U0[mb2])/(2*(mb^2 - q2 + q2*U0[mb2])^2) - 
     (fT*mb^2*mV^2*Aperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) - 
     (fT*mV^2*q2*Aperp[U0[mb2]])/(8*(mb^2 - q2 + q2*U0[mb2])) + 
     (fT*mb^2*mV^2*HHL[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2]) - 
     (fT*mV^2*q2*HHL[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2]) + 
     (fL*mb*mV^3*GG3[U0[mb2]]*U0[mb2])/(mb^2 - q2 + q2*U0[mb2]) + 
     (fT*mb^2*mV^2*H3[U0[mb2]]*U0[mb2])/(mb^2 - q2 + q2*U0[mb2]) + 
     (fL*mb*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/(mb^2 - q2 + q2*U0[mb2]) - 
     (fL*mb*mV^3*gvperp[U0[mb2]]*U0[mb2]^3)/(mb^2 - q2 + q2*U0[mb2]) + 
     (fT*mb^2*mV^2*U0[mb2]*\[Phi]perp[U0[mb2]])/
      (2*(mb^2 - q2 + q2*U0[mb2])) - (fT*mV^2*q2*U0[mb2]*\[Phi]perp[U0[mb2]])/
      (2*(mb^2 - q2 + q2*U0[mb2])) - (fT*mb^2*mV^2*U0[mb2]^2*
       \[Phi]perp[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) + 
     (fT*mV^2*q2*U0[mb2]^2*\[Phi]perp[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])))/
    (E^(s0/M2)*(-q2 + s0)*U0[mb2]) - 
   (-(fT*mb^4*mV^2*q2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) + 
     (fT*mb^2*mV^2*q2^2*Aperp[U0[mb2]])/(4*(mb^2 - q2 + q2*U0[mb2])^2) - 
     (fL*mb^3*mV^3*q2*Gvperp[U0[mb2]]*U0[mb2])/
      (2*(mb^2 - q2 + q2*U0[mb2])^2) + (fL*mb^3*mV^3*Gvperp[U0[mb2]])/
      (2*(mb^2 - q2 + q2*U0[mb2])) + 
     (fT*mb^4*mV^2*Derivative[1][Aperp][U0[mb2]])/
      (4*(mb^2 - q2 + q2*U0[mb2])) - 
     (fT*mb^2*mV^2*q2*Derivative[1][Aperp][U0[mb2]])/
      (4*(mb^2 - q2 + q2*U0[mb2])) + (fL*mb^3*mV^3*U0[mb2]*
       Derivative[1][Gvperp][U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])))/
    (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2])), 
 (q2*(NIntegrateh[-(fL*mb^3*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^5) + 
      (fL*mb^5*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*q2*u^5) + 
      (fL*mb^3*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^4) - 
      (3*fL*mb^3*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^4) + 
      (fT*mb^2*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
      (fT*mV^2*Aperp[u])/(8*E^(Hag[u, mb2]/M2)*M2*u^2) + 
      (fL*mb*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
      (fL*mb^3*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
      (fL*mb*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
      (fL*mb*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) + 
      (fL*mb*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*q2) + 
      (fL*mb*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*q2*u) - 
      (fL*mb*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u) - 
      (fL*mb^3*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
      (fT*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^2) - 
      (fT*mb^2*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*q2*u^2) + 
      (fT*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u) - 
      (fT*mV^2*H3[u])/(E^(Hag[u, mb2]/M2)*q2*u) + (fT*mb^4*mV^2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*q2*u^4) - (fT*mV^2*q2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*u^4) - (4*fT*mV^2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*M2*u^3) + (fT*mb^2*mV^2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*u^3) + (fT*mV^2*q2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*u^3) + (3*fT*mV^2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*M2*u^2) - (2*fT*mV^2*HHL[u])/
       (E^(Hag[u, mb2]/M2)*q2*u^2) - (fT*mV^2*hparas[u])/
       (2*E^(Hag[u, mb2]/M2)*M2*u^2) + (fT*mb^2*mV^2*hparas[u])/
       (2*E^(Hag[u, mb2]/M2)*M2*q2*u^2) + (fT*mV^2*hparas[u])/
       (2*E^(Hag[u, mb2]/M2)*M2*u) + (fL*mb*mV*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2*u^3) - (fL*mb*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*u^3) - (fL*mb^3*mV*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2*q2*u^3) + (fL*mb^3*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - (fL*mb*mV*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2*u^2) + (2*fL*mb*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*u^2) + (fL*mb*mV*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*q2*u^2) - (fL*mb*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2*q2*u^2) - (fL*mb^3*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*q2*u^2) - (fL*mb*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2^2*u) + (2*fL*mb*mV^3*\[CapitalPhi]Gv[u])/
       (E^(Hag[u, mb2]/M2)*M2*q2*u) - (fT*mV^2*\[Phi]perp[u])/
       (2*E^(Hag[u, mb2]/M2)*M2) + (fT*mV^2*\[Phi]perp[u])/
       (E^(Hag[u, mb2]/M2)*q2) - (fT*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*
        u) + (fT*mV^2*\[Phi]perp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u), 
     {u, U0[mb2], 1}] + ((3*fL*mb^3*mV^3*AApara[U0[mb2]])/2 - 
      (3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + 
      (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]))/
     (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
    ((3*fL*mb^3*mV^3*AApara[U0[mb2]])/2 - (3*fL*mb^3*mV^3*AApara[U0[mb2]])/
       (2*U0[mb2]) + (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]))/
     (3*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
    ((3*fL*mb^3*mV^3*AApara[U0[mb2]])/2 - (3*fL*mb^3*mV^3*AApara[U0[mb2]])/
       (2*U0[mb2]) + (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]))/
     (6*E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) + 
    ((fT*mb^2*mV^2*Aperp[U0[mb2]])/4 + 2*fL*mb*mV^3*GG3[U0[mb2]] - 
      (2*fL*mb^3*mV^3*GG3[U0[mb2]])/q2 - (fL*mb^3*mV^3*Gvperp[U0[mb2]])/
       (2*q2) + 2*fT*mb^2*mV^2*HHL[U0[mb2]] + 2*fT*mV^2*q2*HHL[U0[mb2]] - 
      (3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) + 
      (2*fT*mb^4*mV^2*HHL[U0[mb2]])/(q2*U0[mb2]) - 
      (2*fT*mV^2*q2*HHL[U0[mb2]])/U0[mb2] - 2*fL*mb*mV^3*GG3[U0[mb2]]*
       U0[mb2] - 2*fL*mb*mV^3*\[CapitalPhi]Gv[U0[mb2]] + 
      (2*fL*mb^3*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      4*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] - 
      (2*fL*mb^3*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
      2*fL*mb*mV^3*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/
     (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
    ((fT*mb^2*mV^2*Aperp[U0[mb2]])/4 + 2*fL*mb*mV^3*GG3[U0[mb2]] - 
      (2*fL*mb^3*mV^3*GG3[U0[mb2]])/q2 - (fL*mb^3*mV^3*Gvperp[U0[mb2]])/
       (2*q2) + 2*fT*mb^2*mV^2*HHL[U0[mb2]] + 2*fT*mV^2*q2*HHL[U0[mb2]] - 
      (3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) + 
      (2*fT*mb^4*mV^2*HHL[U0[mb2]])/(q2*U0[mb2]) - 
      (2*fT*mV^2*q2*HHL[U0[mb2]])/U0[mb2] - 2*fL*mb*mV^3*GG3[U0[mb2]]*
       U0[mb2] - 2*fL*mb*mV^3*\[CapitalPhi]Gv[U0[mb2]] + 
      (2*fL*mb^3*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      4*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] - 
      (2*fL*mb^3*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
      2*fL*mb*mV^3*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/
     (2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
    ((fT*mV^2*Aperp[U0[mb2]])/8 + (fL*mb*mV^3*GG3[U0[mb2]])/q2 - 
      (fT*mV^2*H3[U0[mb2]])/2 - (fT*mb^2*mV^2*H3[U0[mb2]])/(2*q2) + 
      3*fT*mV^2*HHL[U0[mb2]] - (fT*mV^2*hparas[U0[mb2]])/2 + 
      (fT*mb^2*mV^2*hparas[U0[mb2]])/(2*q2) - (4*fT*mV^2*HHL[U0[mb2]])/
       U0[mb2] - (fL*mb*mV^3*gvperp[U0[mb2]]*U0[mb2])/q2 + 
      (fT*mV^2*H3[U0[mb2]]*U0[mb2])/2 + (fT*mV^2*hparas[U0[mb2]]*U0[mb2])/2 + 
      (fL*mb*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/q2 - 
      fL*mb*mV*\[CapitalPhi]Gv[U0[mb2]] - 
      (fL*mb*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      (fL*mb*mV*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] - 
      (fL*mb^3*mV*\[CapitalPhi]Gv[U0[mb2]])/(q2*U0[mb2]) + 
      (2*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      (fT*mV^2*U0[mb2]*\[Phi]perp[U0[mb2]])/2 - 
      (fT*mV^2*U0[mb2]^2*\[Phi]perp[U0[mb2]])/2)/(E^(s0/M2)*(-q2 + s0)*
      U0[mb2]) - ((3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
      (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
      (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/2 - 
      (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) + 
      (3*fL*mb^5*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]))/
     (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
    ((3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
      (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
      (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/2 - 
      (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) + 
      (3*fL*mb^5*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]))/
     (6*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) - 
    (-2*fL*mb*mV^3*GG3[U0[mb2]] + (3*fL*mb^3*mV^3*AApara[U0[mb2]])/
       (2*q2*U0[mb2]^2) - (2*fT*mb^4*mV^2*HHL[U0[mb2]])/(q2*U0[mb2]^2) + 
      (2*fT*mV^2*q2*HHL[U0[mb2]])/U0[mb2]^2 + 4*fL*mb*mV^3*
       \[CapitalPhi]Gv[U0[mb2]] - (2*fL*mb^3*mV^3*\[CapitalPhi]Gv[U0[mb2]])/
       q2 - 4*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] - 
      (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) + 
      (fT*mb^2*mV^2*Derivative[1][Aperp][U0[mb2]])/4 + 
      2*fL*mb*mV^3*Derivative[1][GG3][U0[mb2]] - 
      (2*fL*mb^3*mV^3*Derivative[1][GG3][U0[mb2]])/q2 - 
      2*fL*mb*mV^3*U0[mb2]*Derivative[1][GG3][U0[mb2]] - 
      (fL*mb^3*mV^3*Derivative[1][Gvperp][U0[mb2]])/(2*q2) + 
      2*fT*mb^2*mV^2*Derivative[1][HHL][U0[mb2]] + 
      2*fT*mV^2*q2*Derivative[1][HHL][U0[mb2]] + 
      (2*fT*mb^4*mV^2*Derivative[1][HHL][U0[mb2]])/(q2*U0[mb2]) - 
      (2*fT*mV^2*q2*Derivative[1][HHL][U0[mb2]])/U0[mb2] - 
      2*fL*mb*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
      (2*fL*mb^3*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 + 
      4*fL*mb*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
      (2*fL*mb^3*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 - 
      2*fL*mb*mV^3*U0[mb2]^2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/
     (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]) + 
    ((3*fL*mb^3*mV^3*Derivative[2][AApara][U0[mb2]])/2 - 
      (3*fL*mb^3*((2*mV^3*AApara[U0[mb2]])/U0[mb2]^3 - 
         (2*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
         (mV^3*Derivative[2][AApara][U0[mb2]])/U0[mb2]))/2 + 
      (3*fL*mb^5*mV^3*((2*AApara[U0[mb2]])/(q2*U0[mb2]^3) - 
         (2*Derivative[1][AApara][U0[mb2]])/(q2*U0[mb2]^2) + 
         Derivative[2][AApara][U0[mb2]]/(q2*U0[mb2])))/2)/
     (6*E^(s0/M2)*(-q2 + s0)^3*U0[mb2])))/(2*mV), 
 -(q2*(NIntegrateh[(fL*mb^3*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^5) - 
       (fL*mb^5*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*q2*u^5) + 
       (3*fL*mb^3*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^4) + 
       (fL*mb*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
       (fL*mb^3*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
       (fL*mb*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) - 
       (fL*mb*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*q2) - 
       (fL*mb*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*q2*u) + 
       (fL*mb*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u) + 
       (fL*mb^3*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
       (fT*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^2) + 
       (fT*mb^2*mV^2*H3[u])/(2*E^(Hag[u, mb2]/M2)*M2*q2*u^2) + 
       (fT*mV^2*H3[u])/(E^(Hag[u, mb2]/M2)*q2*u) + (2*fT*mb^2*mV^2*HHL[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*u^4) - (fT*mb^4*mV^2*HHL[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*q2*u^4) - (fT*mV^2*q2*HHL[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*u^4) + (2*fT*mV^2*HHL[u])/
        (E^(Hag[u, mb2]/M2)*q2*u^2) - (fT*mV^2*hparas[u])/
        (2*E^(Hag[u, mb2]/M2)*M2*u^2) - (fT*mb^2*mV^2*hparas[u])/
        (2*E^(Hag[u, mb2]/M2)*M2*q2*u^2) - (fL*mb*mV*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2*u^3) + (fL*mb*mV^3*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*u^3) + (fL*mb^3*mV*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2*q2*u^3) - (fL*mb^3*mV^3*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - (fL*mb*mV^3*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*u^2) - (fL*mb*mV*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*q2*u^2) + (fL*mb*mV^3*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2*q2*u^2) + (fL*mb^3*mV^3*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2^2*q2*u^2) - (2*fL*mb*mV^3*\[CapitalPhi]Gv[u])/
        (E^(Hag[u, mb2]/M2)*M2*q2*u) - (fT*mV^2*\[Phi]perp[u])/
        (E^(Hag[u, mb2]/M2)*q2), {u, U0[mb2], 1}] + 
     (-((fL*mb*mV^3*GG3[U0[mb2]])/q2) - (fT*mV^2*H3[U0[mb2]])/2 + 
       (fT*mb^2*mV^2*H3[U0[mb2]])/(2*q2) - (fT*mV^2*hparas[U0[mb2]])/2 - 
       (fT*mb^2*mV^2*hparas[U0[mb2]])/(2*q2) + 
       (fL*mb*mV^3*gvperp[U0[mb2]]*U0[mb2])/q2 - 
       (fL*mb*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/q2 + 
       (fL*mb*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
       (fL*mb*mV*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] + 
       (fL*mb^3*mV*\[CapitalPhi]Gv[U0[mb2]])/(q2*U0[mb2]) - 
       (2*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2)/
      (E^(s0/M2)*(-q2 + s0)*U0[mb2]) + 
     ((2*fL*mb*mV^3*GG3[U0[mb2]] + (2*fL*mb^3*mV^3*GG3[U0[mb2]])/q2 + 
         (fL*mb^3*mV^3*Gvperp[U0[mb2]])/(2*q2) + 
         (3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) + 
         (4*fT*mb^2*mV^2*HHL[U0[mb2]])/U0[mb2] - 
         (2*fT*mb^4*mV^2*HHL[U0[mb2]])/(q2*U0[mb2]) - 
         (2*fT*mV^2*q2*HHL[U0[mb2]])/U0[mb2] + 2*fL*mb*mV^3*
          \[CapitalPhi]Gv[U0[mb2]] - (2*fL*mb^3*mV^3*\[CapitalPhi]Gv[
            U0[mb2]])/q2 - 2*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] + 
         (2*fL*mb^3*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2)/
        (E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
       (2*fL*mb*mV^3*GG3[U0[mb2]] + (2*fL*mb^3*mV^3*GG3[U0[mb2]])/q2 + 
         (fL*mb^3*mV^3*Gvperp[U0[mb2]])/(2*q2) + 
         (3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) + 
         (4*fT*mb^2*mV^2*HHL[U0[mb2]])/U0[mb2] - 
         (2*fT*mb^4*mV^2*HHL[U0[mb2]])/(q2*U0[mb2]) - 
         (2*fT*mV^2*q2*HHL[U0[mb2]])/U0[mb2] + 2*fL*mb*mV^3*
          \[CapitalPhi]Gv[U0[mb2]] - (2*fL*mb^3*mV^3*\[CapitalPhi]Gv[
            U0[mb2]])/q2 - 2*fL*mb*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] + 
         (2*fL*mb^3*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2)/
        (E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) - 
       ((-3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) - 
         (4*fT*mb^2*mV^2*HHL[U0[mb2]])/U0[mb2]^2 + 
         (2*fT*mb^4*mV^2*HHL[U0[mb2]])/(q2*U0[mb2]^2) + 
         (2*fT*mV^2*q2*HHL[U0[mb2]])/U0[mb2]^2 - 2*fL*mb*mV^3*
          \[CapitalPhi]Gv[U0[mb2]] + (2*fL*mb^3*mV^3*\[CapitalPhi]Gv[
            U0[mb2]])/q2 + (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/
          (2*q2*U0[mb2]) + 2*fL*mb*mV^3*Derivative[1][GG3][U0[mb2]] + 
         (2*fL*mb^3*mV^3*Derivative[1][GG3][U0[mb2]])/q2 + 
         (fL*mb^3*mV^3*Derivative[1][Gvperp][U0[mb2]])/(2*q2) + 
         (4*fT*mb^2*mV^2*Derivative[1][HHL][U0[mb2]])/U0[mb2] - 
         (2*fT*mb^4*mV^2*Derivative[1][HHL][U0[mb2]])/(q2*U0[mb2]) - 
         (2*fT*mV^2*q2*Derivative[1][HHL][U0[mb2]])/U0[mb2] + 
         2*fL*mb*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
         (2*fL*mb^3*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 - 
         2*fL*mb*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
         (2*fL*mb^3*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2)/
        (E^(s0/M2)*(-q2 + s0)^2*U0[mb2]))/2 + 
     ((2*((3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) - 
          (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2])))/
        (E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
       (2*((3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) - 
          (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2])))/
        (E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
       ((3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) - 
         (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]))/
        (E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) - 
       (2*((-3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) + 
          (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
          (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) - 
          (3*fL*mb^5*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2])))/
        (E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
       ((-3*fL*mb^3*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) + 
         (3*fL*mb^5*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
         (3*fL*mb^3*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) - 
         (3*fL*mb^5*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]))/
        (E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) + 
       ((3*fL*mb^3*((2*mV^3*AApara[U0[mb2]])/U0[mb2]^3 - 
            (2*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
            (mV^3*Derivative[2][AApara][U0[mb2]])/U0[mb2]))/2 - 
         (3*fL*mb^5*mV^3*((2*AApara[U0[mb2]])/(q2*U0[mb2]^3) - 
            (2*Derivative[1][AApara][U0[mb2]])/(q2*U0[mb2]^2) + 
            Derivative[2][AApara][U0[mb2]]/(q2*U0[mb2])))/2)/
        (E^(s0/M2)*(-q2 + s0)^3*U0[mb2]))/6))/(2*mV), 
 NIntegrateh[-(fL*mV^3*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*M2) - 
    (fL*mV*gaperp[u])/(4*E^(Hag[u, mb2]/M2)*u) + (fL*mV^3*gaperp[u])/
     (4*E^(Hag[u, mb2]/M2)*M2*u) + (fL*mb^2*mV^3*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*M2^2*u^3) + (fL*mV^3*Gaperp[u])/
     (16*E^(Hag[u, mb2]/M2)*M2*u^2), {u, U0[mb2], 1}] + 
  (fL*mb^2*mV^3*Gaperp[U0[mb2]])/(16*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
  (fL*mb^2*mV^3*Gaperp[U0[mb2]])/(16*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
  ((fL*mV^3*Gaperp[U0[mb2]])/16 + (fL*mV^3*gaperp[U0[mb2]]*U0[mb2])/4 - 
    (fL*mV^3*gaperp[U0[mb2]]*U0[mb2]^2)/4)/(E^(s0/M2)*(-q2 + s0)*U0[mb2]) - 
  (fL*mb^2*mV^3*Derivative[1][Gaperp][U0[mb2]])/(16*E^(s0/M2)*(-q2 + s0)^2*
    U0[mb2]), 
 NIntegrateh[(fL*mb^4*mV^3*AApara[u])/(2*E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)^3) - (fL*mb^2*mV^3*q2*AApara[u])/
     (2*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^3) + 
    (fL*mb^4*mV^3*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^2*
      (mb^2 - q2 + q2*u)^2) - (fL*mb^2*mV^3*q2*AApara[u])/
     (2*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)^2) - 
    (fL*mV^3*q2*AApara[u])/(2*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)^2) + 
    (fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^3*
      (mb^2 - q2 + q2*u)) - (fL*mb^2*mV^3*q2*AApara[u])/
     (4*E^(Hag[u, mb2]/M2)*M2^2*u^3*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*q2*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^2*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*AApara[u])/(2*E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) - 
    (2*fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
    (3*fL*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
    (2*fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) + 
    (fT*mb*mV^2*hparas[u])/(E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)) - 
    (fL*mb^2*mV^3*u*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*
      (mb^2 - q2 + q2*u)^2) + (fL*mV^3*q2*u*\[CapitalPhi]Gv[u])/
     (E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)^2) - 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*
      (mb^2 - q2 + q2*u)) + (fL*mV^3*q2*\[CapitalPhi]Gv[u])/
     (E^(Hag[u, mb2]/M2)*M2*(mb^2 - q2 + q2*u)) - 
    (fL*mb^2*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*u*
      (mb^2 - q2 + q2*u)) + (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/
     (E^(Hag[u, mb2]/M2)*M2*u*(mb^2 - q2 + q2*u)) + 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*u*(mb^2 - q2 + q2*u)) - 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u*
      (mb^2 - q2 + q2*u)) - (fL*mV^3*u*\[CapitalPhi]Gv[u])/
     (E^(Hag[u, mb2]/M2)*(mb^2 - q2 + q2*u)), {u, U0[mb2], 1}] + 
  ((fL*mb^4*mV^3*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])))/
   (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
  ((fL*mb^4*mV^3*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])))/
   (2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) + 
  ((fL*mb^4*mV^3*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])^2) - 
    (fL*mV^3*q2*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])) - 
    (2*fL*mb^2*mV^3*GG3[U0[mb2]]*U0[mb2])/(mb^2 - q2 + q2*U0[mb2]) + 
    (fL*mb^2*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/
     (mb^2 - q2 + q2*U0[mb2]) - (fL*mV^3*q2*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/
     (mb^2 - q2 + q2*U0[mb2]) - (fL*mb^2*mV^3*U0[mb2]^2*
      \[CapitalPhi]Gv[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2]) + 
    (fL*mV^3*q2*U0[mb2]^2*\[CapitalPhi]Gv[U0[mb2]])/(mb^2 - q2 + q2*U0[mb2]))/
   (E^(s0/M2)*(-q2 + s0)*U0[mb2]) - 
  (-(fL*mb^4*mV^3*q2*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^2*mV^3*q2^2*AApara[U0[mb2]])/(2*(mb^2 - q2 + q2*U0[mb2])^2) + 
    (fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])) - 
    (fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/
     (2*(mb^2 - q2 + q2*U0[mb2])))/(2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]), 
 NIntegrateh[(fL*mb^4*mV^3*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2^3*u^5) - 
    (fL*mb^6*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*q2*u^5) - 
    (fL*mb^2*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^5) - 
    (fL*mb^2*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^4) - 
    (fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^4) + 
    (3*fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^4) - 
    (fL*mV^3*q2*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2^2*u^4) + 
    (fL*mb^2*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^4) - 
    (5*fL*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^3) + 
    (fL*mb^2*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mb^2*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2*q2*u^3) + 
    (fL*mV^3*q2*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (3*fL*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*q2*u^2) - 
    (2*fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (2*fL*mb^4*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
    (3*fL*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (2*fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) + 
    (3*fL*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*u) - 
    (fL*mV*gvperp[u])/E^(Hag[u, mb2]/M2) + (2*fL*mV^3*gvperp[u])/
     (E^(Hag[u, mb2]/M2)*M2) - (fL*mb^2*mV^3*gvperp[u])/
     (E^(Hag[u, mb2]/M2)*M2*q2) + (fL*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*u) - 
    (fL*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*u) - 
    (fL*mb^2*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*q2*u) + 
    (fL*mb^2*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u) - 
    (fL*mV^3*u*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2) + 
    (fL*mV^3*u*gvperp[u])/(E^(Hag[u, mb2]/M2)*q2) - 
    (fL*mb^2*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mb^4*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
    (fL*mV^3*Gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mb^2*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^2) + 
    (fL*mV^3*Gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u) - 
    (fL*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*q2*u) + 
    (fT*mb*mV^2*hparas[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fT*mb^3*mV^2*hparas[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) - 
    (fT*mb*mV^2*hparas[u])/(E^(Hag[u, mb2]/M2)*M2*u) + 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*q2) - 
    (2*fL*mb^2*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^3) + 
    (2*fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mb^4*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^3) - 
    (fL*mb^4*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) + 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^3) - 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*u^2) + 
    (fL*mb^2*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (3*fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
    (fL*mb^2*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*q2*u^2) + 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) + 
    (fL*mb^4*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^2) - 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (2*fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
    (fL*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*u) + 
    (2*fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u) + 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u) - 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u) - 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u), 
   {u, U0[mb2], 1}] + ((-3*fL*mb^4*mV^3*AApara[U0[mb2]])/2 + 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/2 + (3*fL*mb^4*mV^3*AApara[U0[mb2]])/
     U0[mb2] - (3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
   (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
  ((-3*fL*mb^4*mV^3*AApara[U0[mb2]])/2 + (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/
     2 + (3*fL*mb^4*mV^3*AApara[U0[mb2]])/U0[mb2] - 
    (3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
   (3*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
  ((-3*fL*mb^4*mV^3*AApara[U0[mb2]])/2 + (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/
     2 + (3*fL*mb^4*mV^3*AApara[U0[mb2]])/U0[mb2] - 
    (3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
   (6*E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) + 
  ((3*fL*mV^3*AApara[U0[mb2]])/4 - 3*fL*mV^3*GG3[U0[mb2]] + 
    (fL*mb^2*mV^3*GG3[U0[mb2]])/q2 - (fL*mV^3*Gvperp[U0[mb2]])/2 + 
    fT*mb*mV^2*hparas[U0[mb2]] - (fT*mb^3*mV^2*hparas[U0[mb2]])/q2 - 
    (5*fL*mV^3*AApara[U0[mb2]])/(4*U0[mb2]) + (fL*mb^2*mV^3*AApara[U0[mb2]])/
     (4*q2*U0[mb2]) + 3*fL*mV^3*GG3[U0[mb2]]*U0[mb2] - 
    fL*mV^3*gvperp[U0[mb2]]*U0[mb2] + (fL*mb^2*mV^3*gvperp[U0[mb2]]*U0[mb2])/
     q2 + (fL*mV^3*Gvperp[U0[mb2]]*U0[mb2])/2 - fT*mb*mV^2*hparas[U0[mb2]]*
     U0[mb2] + 2*fL*mV^3*gvperp[U0[mb2]]*U0[mb2]^2 - 
    (fL*mb^2*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/q2 - fL*mV^3*gvperp[U0[mb2]]*
     U0[mb2]^3 + fL*mb^2*mV*\[CapitalPhi]Gv[U0[mb2]] - 
    fL*mV^3*\[CapitalPhi]Gv[U0[mb2]] + 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
    fL*mV*q2*\[CapitalPhi]Gv[U0[mb2]] - 
    (2*fL*mb^2*mV*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] + 
    (fL*mb^4*mV*\[CapitalPhi]Gv[U0[mb2]])/(q2*U0[mb2]) + 
    (fL*mV*q2*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] + 
    2*fL*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] - 
    (fL*mb^2*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2)/
   (E^(s0/M2)*(-q2 + s0)*U0[mb2]) + 
  ((fL*mb^2*mV^3*AApara[U0[mb2]])/2 + fL*mV^3*q2*AApara[U0[mb2]] - 
    4*fL*mb^2*mV^3*GG3[U0[mb2]] + (4*fL*mb^4*mV^3*GG3[U0[mb2]])/q2 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 + (fL*mb^4*mV^3*Gvperp[U0[mb2]])/
     (2*q2) - (fL*mb^2*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
    (fL*mV^3*q2*AApara[U0[mb2]])/U0[mb2] + 4*fL*mb^2*mV^3*GG3[U0[mb2]]*
     U0[mb2] + (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/2 + 
    4*fL*mb^2*mV^3*\[CapitalPhi]Gv[U0[mb2]] - 
    (2*fL*mb^4*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
    2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] - 6*fL*mb^2*mV^3*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + (2*fL*mb^4*mV^3*U0[mb2]*
      \[CapitalPhi]Gv[U0[mb2]])/q2 + 4*fL*mV^3*q2*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + 2*fL*mb^2*mV^3*U0[mb2]^2*
     \[CapitalPhi]Gv[U0[mb2]] - 2*fL*mV^3*q2*U0[mb2]^2*
     \[CapitalPhi]Gv[U0[mb2]])/(2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
  ((fL*mb^2*mV^3*AApara[U0[mb2]])/2 + fL*mV^3*q2*AApara[U0[mb2]] - 
    4*fL*mb^2*mV^3*GG3[U0[mb2]] + (4*fL*mb^4*mV^3*GG3[U0[mb2]])/q2 - 
    (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 + (fL*mb^4*mV^3*Gvperp[U0[mb2]])/
     (2*q2) - (fL*mb^2*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
    (fL*mV^3*q2*AApara[U0[mb2]])/U0[mb2] + 4*fL*mb^2*mV^3*GG3[U0[mb2]]*
     U0[mb2] + (fL*mb^2*mV^3*Gvperp[U0[mb2]]*U0[mb2])/2 + 
    4*fL*mb^2*mV^3*\[CapitalPhi]Gv[U0[mb2]] - 
    (2*fL*mb^4*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
    2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] - 6*fL*mb^2*mV^3*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + (2*fL*mb^4*mV^3*U0[mb2]*
      \[CapitalPhi]Gv[U0[mb2]])/q2 + 4*fL*mV^3*q2*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + 2*fL*mb^2*mV^3*U0[mb2]^2*
     \[CapitalPhi]Gv[U0[mb2]] - 2*fL*mV^3*q2*U0[mb2]^2*
     \[CapitalPhi]Gv[U0[mb2]])/(2*E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) - 
  ((-3*fL*mb^4*mV^3*AApara[U0[mb2]])/U0[mb2]^2 + 
    (3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/2 + 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/2 + 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2] - 
    (3*fL*mb^6*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) - 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]))/
   (3*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
  ((-3*fL*mb^4*mV^3*AApara[U0[mb2]])/U0[mb2]^2 + 
    (3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
    (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/2 + 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/2 + 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2] - 
    (3*fL*mb^6*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) - 
    (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]))/
   (6*E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) - 
  (4*fL*mb^2*mV^3*GG3[U0[mb2]] + (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 + 
    (fL*mb^2*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) - 
    (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
    (fL*mV^3*q2*AApara[U0[mb2]])/U0[mb2]^2 - 6*fL*mb^2*mV^3*
     \[CapitalPhi]Gv[U0[mb2]] + (2*fL*mb^4*mV^3*\[CapitalPhi]Gv[U0[mb2]])/
     q2 + 4*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] + 4*fL*mb^2*mV^3*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] - 4*fL*mV^3*q2*U0[mb2]*
     \[CapitalPhi]Gv[U0[mb2]] + (fL*mb^2*mV^3*Derivative[1][AApara][U0[mb2]])/
     2 + fL*mV^3*q2*Derivative[1][AApara][U0[mb2]] - 
    (fL*mb^2*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) + 
    (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) - 
    (fL*mV^3*q2*Derivative[1][AApara][U0[mb2]])/U0[mb2] - 
    4*fL*mb^2*mV^3*Derivative[1][GG3][U0[mb2]] + 
    (4*fL*mb^4*mV^3*Derivative[1][GG3][U0[mb2]])/q2 + 
    4*fL*mb^2*mV^3*U0[mb2]*Derivative[1][GG3][U0[mb2]] - 
    (fL*mb^2*mV^3*Derivative[1][Gvperp][U0[mb2]])/2 + 
    (fL*mb^4*mV^3*Derivative[1][Gvperp][U0[mb2]])/(2*q2) + 
    (fL*mb^2*mV^3*U0[mb2]*Derivative[1][Gvperp][U0[mb2]])/2 + 
    4*fL*mb^2*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
    (2*fL*mb^4*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 - 
    2*fL*mV^3*q2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
    6*fL*mb^2*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
    (2*fL*mb^4*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 + 
    4*fL*mV^3*q2*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] + 
    2*fL*mb^2*mV^3*U0[mb2]^2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
    2*fL*mV^3*q2*U0[mb2]^2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/
   (2*E^(s0/M2)*(-q2 + s0)^2*U0[mb2]) + 
  ((-3*fL*mb^4*mV^3*Derivative[2][AApara][U0[mb2]])/2 + 
    (3*fL*mb^2*mV^3*q2*Derivative[2][AApara][U0[mb2]])/2 + 
    3*fL*mb^4*((2*mV^3*AApara[U0[mb2]])/U0[mb2]^3 - 
      (2*mV^3*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
      (mV^3*Derivative[2][AApara][U0[mb2]])/U0[mb2]) - 
    (3*fL*mb^6*mV^3*((2*AApara[U0[mb2]])/(q2*U0[mb2]^3) - 
       (2*Derivative[1][AApara][U0[mb2]])/(q2*U0[mb2]^2) + 
       Derivative[2][AApara][U0[mb2]]/(q2*U0[mb2])))/2 - 
    (3*fL*mb^2*mV^3*((2*q2*AApara[U0[mb2]])/U0[mb2]^3 - 
       (2*q2*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
       (q2*Derivative[2][AApara][U0[mb2]])/U0[mb2]))/2)/
   (6*E^(s0/M2)*(-q2 + s0)^3*U0[mb2]), 
 NIntegrateh[(fL*mb^6*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*q2*u^5) - 
    (fL*mb^2*mV^3*q2*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^3*u^5) - 
    (fL*mb^2*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^4) - 
    (3*fL*mb^4*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^4) - 
    (fL*mV^3*q2*AApara[u])/(2*E^(Hag[u, mb2]/M2)*M2^2*u^4) - 
    (3*fL*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2*u^3) - 
    (fL*mb^2*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*M2*q2*u^3) + 
    (fL*mV^3*AApara[u])/(4*E^(Hag[u, mb2]/M2)*q2*u^2) - 
    (2*fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (2*fL*mb^4*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
    (3*fL*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) - 
    (fL*mb^2*mV^3*GG3[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) + 
    (fL*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2) + (fL*mb^2*mV^3*gvperp[u])/
     (E^(Hag[u, mb2]/M2)*M2*q2) + (fL*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*u) - 
    (fL*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*u) + 
    (fL*mb^2*mV*gvperp[u])/(E^(Hag[u, mb2]/M2)*q2*u) - 
    (fL*mb^2*mV^3*gvperp[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u) - 
    (fL*mV^3*u*gvperp[u])/(E^(Hag[u, mb2]/M2)*q2) - 
    (fL*mb^2*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*u^3) - 
    (fL*mb^4*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) - 
    (fL*mV^3*Gvperp[u])/(2*E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mV^3*Gvperp[u])/(4*E^(Hag[u, mb2]/M2)*q2*u) + 
    (fT*mb*mV^2*hparas[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fT*mb^3*mV^2*hparas[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) - 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*q2) - 
    (fL*mb^4*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^3) + 
    (fL*mb^4*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^3) + 
    (fL*mV*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^3) - 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^3) + 
    (fL*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*u^2) - 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u^2) + 
    (fL*mb^2*mV*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*q2*u^2) - 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u^2) - 
    (fL*mb^4*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*q2*u^2) + 
    (fL*mV^3*q2*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2^2*u^2) - 
    (fL*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*u) + 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[u])/(E^(Hag[u, mb2]/M2)*M2*q2*u), 
   {u, U0[mb2], 1}] + (-3*fL*mV^3*GG3[U0[mb2]] - (fL*mb^2*mV^3*GG3[U0[mb2]])/
     q2 - (fL*mV^3*Gvperp[U0[mb2]])/2 + fT*mb*mV^2*hparas[U0[mb2]] + 
    (fT*mb^3*mV^2*hparas[U0[mb2]])/q2 - (3*fL*mV^3*AApara[U0[mb2]])/
     (4*U0[mb2]) - (fL*mb^2*mV^3*AApara[U0[mb2]])/(4*q2*U0[mb2]) - 
    fL*mV^3*gvperp[U0[mb2]]*U0[mb2] - (fL*mb^2*mV^3*gvperp[U0[mb2]]*U0[mb2])/
     q2 + fL*mV^3*gvperp[U0[mb2]]*U0[mb2]^2 + 
    (fL*mb^2*mV^3*gvperp[U0[mb2]]*U0[mb2]^2)/q2 - 
    fL*mV^3*\[CapitalPhi]Gv[U0[mb2]] - 
    (fL*mb^2*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
    (fL*mb^4*mV*\[CapitalPhi]Gv[U0[mb2]])/(q2*U0[mb2]) + 
    (fL*mV*q2*\[CapitalPhi]Gv[U0[mb2]])/U0[mb2] - 
    fL*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]] + 
    (fL*mb^2*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2)/
   (E^(s0/M2)*(-q2 + s0)*U0[mb2]) + 
  ((-4*fL*mb^2*mV^3*GG3[U0[mb2]] - (4*fL*mb^4*mV^3*GG3[U0[mb2]])/q2 - 
      (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 - (fL*mb^4*mV^3*Gvperp[U0[mb2]])/
       (2*q2) - (fL*mb^2*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) - 
      (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
      (fL*mV^3*q2*AApara[U0[mb2]])/U0[mb2] + 
      (2*fL*mb^4*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
      2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] - 
      (2*fL*mb^4*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      2*fL*mV^3*q2*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/
     (E^(s0/M2)*(-q2 + s0)^2*U0[mb2]^2) + 
    (-4*fL*mb^2*mV^3*GG3[U0[mb2]] - (4*fL*mb^4*mV^3*GG3[U0[mb2]])/q2 - 
      (fL*mb^2*mV^3*Gvperp[U0[mb2]])/2 - (fL*mb^4*mV^3*Gvperp[U0[mb2]])/
       (2*q2) - (fL*mb^2*mV^3*AApara[U0[mb2]])/(2*U0[mb2]) - 
      (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
      (fL*mV^3*q2*AApara[U0[mb2]])/U0[mb2] + 
      (2*fL*mb^4*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 - 
      2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] - 
      (2*fL*mb^4*mV^3*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      2*fL*mV^3*q2*U0[mb2]*\[CapitalPhi]Gv[U0[mb2]])/
     (E^(s0/M2)*M2*(-q2 + s0)*U0[mb2]^2) - 
    ((fL*mb^2*mV^3*AApara[U0[mb2]])/(2*U0[mb2]^2) + 
      (3*fL*mb^4*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
      (fL*mV^3*q2*AApara[U0[mb2]])/U0[mb2]^2 - 
      (2*fL*mb^4*mV^3*\[CapitalPhi]Gv[U0[mb2]])/q2 + 
      2*fL*mV^3*q2*\[CapitalPhi]Gv[U0[mb2]] - 
      (fL*mb^2*mV^3*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]) - 
      (3*fL*mb^4*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) - 
      (fL*mV^3*q2*Derivative[1][AApara][U0[mb2]])/U0[mb2] - 
      4*fL*mb^2*mV^3*Derivative[1][GG3][U0[mb2]] - 
      (4*fL*mb^4*mV^3*Derivative[1][GG3][U0[mb2]])/q2 - 
      (fL*mb^2*mV^3*Derivative[1][Gvperp][U0[mb2]])/2 - 
      (fL*mb^4*mV^3*Derivative[1][Gvperp][U0[mb2]])/(2*q2) + 
      (2*fL*mb^4*mV^3*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 - 
      2*fL*mV^3*q2*Derivative[1][\[CapitalPhi]Gv][U0[mb2]] - 
      (2*fL*mb^4*mV^3*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/q2 + 
      2*fL*mV^3*q2*U0[mb2]*Derivative[1][\[CapitalPhi]Gv][U0[mb2]])/
     (E^(s0/M2)*(-q2 + s0)^2*U0[mb2]))/2 + 
  ((2*((3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
       (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2])))/
     (E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^3) + 
    (2*((3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
       (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2])))/
     (E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^3) + 
    ((3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]) - 
      (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]))/
     (E^(s0/M2)*M2^2*(-q2 + s0)*U0[mb2]^3) - 
    (2*((-3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
       (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) + 
       (3*fL*mb^6*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) - 
       (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2])))/
     (E^(s0/M2)*(-q2 + s0)^3*U0[mb2]^2) - 
    ((-3*fL*mb^6*mV^3*AApara[U0[mb2]])/(2*q2*U0[mb2]^2) + 
      (3*fL*mb^2*mV^3*q2*AApara[U0[mb2]])/(2*U0[mb2]^2) + 
      (3*fL*mb^6*mV^3*Derivative[1][AApara][U0[mb2]])/(2*q2*U0[mb2]) - 
      (3*fL*mb^2*mV^3*q2*Derivative[1][AApara][U0[mb2]])/(2*U0[mb2]))/
     (E^(s0/M2)*M2*(-q2 + s0)^2*U0[mb2]^2) + 
    ((3*fL*mb^6*mV^3*((2*AApara[U0[mb2]])/(q2*U0[mb2]^3) - 
         (2*Derivative[1][AApara][U0[mb2]])/(q2*U0[mb2]^2) + 
         Derivative[2][AApara][U0[mb2]]/(q2*U0[mb2])))/2 - 
      (3*fL*mb^2*mV^3*((2*q2*AApara[U0[mb2]])/U0[mb2]^3 - 
         (2*q2*Derivative[1][AApara][U0[mb2]])/U0[mb2]^2 + 
         (q2*Derivative[2][AApara][U0[mb2]])/U0[mb2]))/2)/
     (E^(s0/M2)*(-q2 + s0)^3*U0[mb2]))/6}


==> anc/R-BtoV-paper-densities.m <==
{(mV*(fL*mb^2*gaperp[u] + fL*q2*gaperp[u] + fL*Sp*gaperp[u] + 
     4*fL*Sp*u*gvperp[u] + 4*fL*Sp*\[CapitalPhi]Gv[u]))/(8*Sp^2) + 
  (fT*mb*\[Phi]perp[u])/(2*Sp) + 
  (mV^2*(-(fT*mb^3*Aperp[u]) - 2*fT*mb*Sp*u*H3[u] - 4*fT*mb*Sp*HHL[u] - 
     2*fT*mb*Sp*u*\[Phi]perp[u] + 2*fT*mb*Sp*u^2*\[Phi]perp[u]))/(4*Sp^3), 
 mV*((fL*mb^4*gaperp[u] - 2*fL*mb^2*q2*gaperp[u] + fL*q2^2*gaperp[u])/
     (8*Sp^2*(mb^2 - q2 + q2*u)) + 
    ((fL*mb^4*gaperp[u] - 2*fL*mb^2*q2*gaperp[u] + fL*q2^2*gaperp[u])/
       (mb^2 - q2 + q2*u)^2 + (4*(fL*mb^2*u*gvperp[u] + fL*q2*u*gvperp[u] + 
         fL*mb^2*\[CapitalPhi]Gv[u] - fL*q2*\[CapitalPhi]Gv[u]))/
       (mb^2 - q2 + q2*u))/(8*Sp)) + (fT*mb*(mb^2 - q2)*\[Phi]perp[u])/
   (2*Sp*(mb^2 - q2 + q2*u)) + 
  mV^2*((-(fT*mb^5*Aperp[u]) + fT*mb^3*q2*Aperp[u])/
     (4*Sp^3*(mb^2 - q2 + q2*u)) + (fT*mb^3*q2*u*Aperp[u] - 
      4*fT*mb^3*q2*u*H3[u] + 4*fT*mb*q2^2*u*H3[u] + 2*fT*mb^3*q2*u^2*H3[u] - 
      6*fT*mb*q2^2*u^2*H3[u] + 2*fT*mb*q2^2*u^3*H3[u] + 
      4*fT*mb^3*q2*u*HHL[u] - 4*fT*mb*q2^2*u*HHL[u] + 
      4*fT*mb*q2^2*u^2*HHL[u] - 2*fT*mb^3*q2*u^3*\[Phi]perp[u] + 
      2*fT*mb*q2^2*u^3*\[Phi]perp[u] - 2*fT*mb*q2^2*u^4*\[Phi]perp[u])/
     (4*Sp*(mb^2 - q2 + q2*u)^3) + 
    (-((fT*mb^5*Aperp[u] - fT*mb^3*q2*Aperp[u])/(mb^2 - q2 + q2*u)^2) - 
      (-(fT*mb^3*Aperp[u]) + 2*fT*mb^3*u*H3[u] + 2*fT*mb*q2*u*H3[u] + 
        4*fT*mb^3*HHL[u] - 4*fT*mb*q2*HHL[u] + 2*fT*mb^3*u*\[Phi]perp[u] - 
        2*fT*mb*q2*u*\[Phi]perp[u] - 2*fT*mb^3*u^2*\[Phi]perp[u] + 
        2*fT*mb*q2*u^2*\[Phi]perp[u])/(mb^2 - q2 + q2*u))/(4*Sp^2)), 
 mV*(((fL*mb^4*gaperp[u] - 2*fL*mb^2*q2*gaperp[u] + fL*q2^2*gaperp[u])/
       (8*(mb^2 - q2 + q2*u)) + ((mB^2 - q2)*(-(fL*mb^2*u*gaperp[u]) + 
         fL*q2*u*gaperp[u] - 8*fL*mb^2*\[CapitalPhi]Gv[u] + 
         8*fL*q2*\[CapitalPhi]Gv[u] - 8*fL*q2*u*\[CapitalPhi]Gv[u]))/
       (8*mB^2*u))/Sp^2 + 
    (-((mB^2 - q2)*(fL*u*gaperp[u] - 8*fL*u*gvperp[u] + 4*fL*u^2*gvperp[u] - 
          8*fL*\[CapitalPhi]Gv[u] + 4*fL*u*\[CapitalPhi]Gv[u]))/(8*mB^2*u) + 
      ((fL*mb^4*gaperp[u] - 2*fL*mb^2*q2*gaperp[u] + fL*q2^2*gaperp[u])/
         (mb^2 - q2 + q2*u)^2 + (4*(fL*mb^2*u*gvperp[u] + fL*q2*u*gvperp[u] + 
           fL*mb^2*\[CapitalPhi]Gv[u] - fL*q2*\[CapitalPhi]Gv[u]))/
         (mb^2 - q2 + q2*u))/8)/Sp) + 
  mV^3*(((-3*(fL*mb^6*Gaperp[u] - 2*fL*mb^4*q2*Gaperp[u] + 
         fL*mb^2*q2^2*Gaperp[u]))/(16*(mb^2 - q2 + q2*u)) + 
      (3*(mB^2 - q2)*(8*fL*mb^4*AApara[u] - 8*fL*mb^2*q2*AApara[u] + 
         8*fL*mb^2*q2*u*AApara[u] + fL*mb^4*u*Gaperp[u] - 
         fL*mb^2*q2*u*Gaperp[u]))/(16*mB^2*u))/Sp^4 + 
    ((-((3*fL*mb^6*Gaperp[u] - 6*fL*mb^4*q2*Gaperp[u] + 3*fL*mb^2*q2^2*
            Gaperp[u])/(mb^2 - q2 + q2*u)^2) - 
        (4*fL*mb^4*AApara[u] - 4*fL*mb^2*q2*AApara[u] + 
          4*fL*mb^4*u*gaperp[u] - 8*fL*mb^2*q2*u*gaperp[u] + 
          4*fL*q2^2*u*gaperp[u] - 4*fL*mb^4*u^2*gaperp[u] + 
          8*fL*mb^2*q2*u^2*gaperp[u] - 4*fL*q2^2*u^2*gaperp[u] - 
          3*fL*mb^4*Gaperp[u] + 2*fL*mb^2*q2*Gaperp[u] + fL*q2^2*Gaperp[u] + 
          4*fL*mb^4*u*Gvperp[u] + 4*fL*mb^2*q2*u*Gvperp[u])/
         (mb^2 - q2 + q2*u))/16 + ((mB^2 - q2)*(-16*fL*mb^2*AApara[u] - 
         8*fL*q2*AApara[u] + 4*fL*mb^2*u*AApara[u] + 8*fL*q2*u*AApara[u] + 
         4*fL*mb^2*u^2*gaperp[u] - 4*fL*q2*u^2*gaperp[u] - 
         4*fL*mb^2*u^3*gaperp[u] + 4*fL*q2*u^3*gaperp[u] - 
         fL*q2*u*Gaperp[u] - 8*fL*mb^2*u*Gvperp[u] + 4*fL*mb^2*u^2*
          Gvperp[u] + 32*fL*mb^2*u*\[CapitalPhi]Gv[u] - 
         32*fL*q2*u*\[CapitalPhi]Gv[u] - 32*fL*mb^2*u^2*\[CapitalPhi]Gv[u] + 
         64*fL*q2*u^2*\[CapitalPhi]Gv[u] - 32*fL*q2*u^3*\[CapitalPhi]Gv[u]))/
       (16*mB^2*u))/Sp^3 + 
    (((4*mB^4 + mB^2*q2 - q2^2)*(fL*u*gaperp[u] - 8*fL*u*gvperp[u] + 
         4*fL*u^2*gvperp[u] - 8*fL*\[CapitalPhi]Gv[u] + 
         4*fL*u*\[CapitalPhi]Gv[u]))/(8*mB^4*(mB^2 - q2)*u) - 
      I*((I/8)*u*((2*(fL*mb^4*gaperp[u] - 2*fL*mb^2*q2*gaperp[u] + 
             fL*q2^2*gaperp[u]))/(mb^2 - q2 + q2*u)^3 + 
          (4*(fL*mb^2*u*gvperp[u] + fL*q2*u*gvperp[u] + 
             fL*mb^2*\[CapitalPhi]Gv[u] - fL*q2*\[CapitalPhi]Gv[u]))/
           (mb^2 - q2 + q2*u)^2) - (I/16)*
         ((3*fL*mb^6*Gaperp[u] - 6*fL*mb^4*q2*Gaperp[u] + 3*fL*mb^2*q2^2*
             Gaperp[u])/(mb^2 - q2 + q2*u)^4 + (4*fL*mb^4*AApara[u] - 
            4*fL*mb^2*q2*AApara[u] + 4*fL*mb^4*u*gaperp[u] - 
            8*fL*mb^2*q2*u*gaperp[u] + 4*fL*q2^2*u*gaperp[u] - 
            4*fL*mb^4*u^2*gaperp[u] + 8*fL*mb^2*q2*u^2*gaperp[u] - 
            4*fL*q2^2*u^2*gaperp[u] - 3*fL*mb^4*Gaperp[u] + 
            2*fL*mb^2*q2*Gaperp[u] + fL*q2^2*Gaperp[u] + 4*fL*mb^4*u*
             Gvperp[u] + 4*fL*mb^2*q2*u*Gvperp[u])/(mb^2 - q2 + q2*u)^3 + 
          (-2*fL*AApara[u] + 8*fL*u^3*gvperp[u] - 2*fL*u*Gvperp[u] + 
            8*fL*u^2*\[CapitalPhi]Gv[u])/(mb^2 - q2 + q2*u) + 
          (-2*fL*mb^2*AApara[u] - 2*fL*q2*AApara[u] + 4*fL*mb^2*u^2*
             gaperp[u] + 4*fL*q2*u^2*gaperp[u] + fL*q2*Gaperp[u] + 
            8*fL*mb^2*u^2*gvperp[u] + 8*fL*q2*u^2*gvperp[u] - 
            8*fL*mb^2*u^3*gvperp[u] - 8*fL*q2*u^3*gvperp[u] - 
            2*fL*mb^2*u*Gvperp[u] + 2*fL*q2*u*Gvperp[u] + 
            8*fL*mb^2*u*\[CapitalPhi]Gv[u] - 8*fL*q2*u*\[CapitalPhi]Gv[u] - 
            8*fL*mb^2*u^2*\[CapitalPhi]Gv[u] + 8*fL*q2*u^2*\[CapitalPhi]Gv[
              u])/(mb^2 - q2 + q2*u)^2)))/Sp + 
    (-((4*mB^4 + mB^2*q2 - q2^2)*(-(fL*mb^2*u*gaperp[u]) + 
          fL*q2*u*gaperp[u] - 8*fL*mb^2*\[CapitalPhi]Gv[u] + 
          8*fL*q2*\[CapitalPhi]Gv[u] - 8*fL*q2*u*\[CapitalPhi]Gv[u]))/
       (8*mB^4*(mB^2 - q2)*u) + ((mB^2 - q2)*(-8*fL*AApara[u] + 
         2*fL*u*AApara[u] - 6*fL*u^2*gaperp[u] - 16*fL*u^2*gvperp[u] + 
         24*fL*u^3*gvperp[u] - 8*fL*u^4*gvperp[u] - 4*fL*u*Gvperp[u] + 
         2*fL*u^2*Gvperp[u] - 16*fL*u*\[CapitalPhi]Gv[u] + 
         40*fL*u^2*\[CapitalPhi]Gv[u] - 8*fL*u^3*\[CapitalPhi]Gv[u]))/
       (16*mB^2*u) - I*(((I/8)*u*(fL*mb^4*gaperp[u] - 2*fL*mb^2*q2*
            gaperp[u] + fL*q2^2*gaperp[u]))/(mb^2 - q2 + q2*u)^2 - 
        (I/16)*((3*fL*mb^6*Gaperp[u] - 6*fL*mb^4*q2*Gaperp[u] + 
            3*fL*mb^2*q2^2*Gaperp[u])/(mb^2 - q2 + q2*u)^3 + 
          (4*fL*mb^4*AApara[u] - 4*fL*mb^2*q2*AApara[u] + 
            4*fL*mb^4*u*gaperp[u] - 8*fL*mb^2*q2*u*gaperp[u] + 
            4*fL*q2^2*u*gaperp[u] - 4*fL*mb^4*u^2*gaperp[u] + 
            8*fL*mb^2*q2*u^2*gaperp[u] - 4*fL*q2^2*u^2*gaperp[u] - 
            3*fL*mb^4*Gaperp[u] + 2*fL*mb^2*q2*Gaperp[u] + 
            fL*q2^2*Gaperp[u] + 4*fL*mb^4*u*Gvperp[u] + 4*fL*mb^2*q2*u*
             Gvperp[u])/(mb^2 - q2 + q2*u)^2 + (-2*fL*mb^2*AApara[u] - 
            2*fL*q2*AApara[u] + 4*fL*mb^2*u^2*gaperp[u] + 
            4*fL*q2*u^2*gaperp[u] + fL*q2*Gaperp[u] + 8*fL*mb^2*u^2*
             gvperp[u] + 8*fL*q2*u^2*gvperp[u] - 8*fL*mb^2*u^3*gvperp[u] - 
            8*fL*q2*u^3*gvperp[u] - 2*fL*mb^2*u*Gvperp[u] + 
            2*fL*q2*u*Gvperp[u] + 8*fL*mb^2*u*\[CapitalPhi]Gv[u] - 
            8*fL*q2*u*\[CapitalPhi]Gv[u] - 8*fL*mb^2*u^2*\[CapitalPhi]Gv[u] + 
            8*fL*q2*u^2*\[CapitalPhi]Gv[u])/(mb^2 - q2 + q2*u))))/Sp^2) + 
  (fT*mb*(mb^2*q2 - q2^2 - mB^2*q2*u + q2^2*u)*\[Phi]perp[u])/
   (2*mB^2*Sp*(mb^2 - q2 + q2*u)) + 
  mV^2*((-(fT*mb^5*Aperp[u] - fT*mb^3*q2*Aperp[u])/(4*(mb^2 - q2 + q2*u)) + 
      ((mB^2 - q2)*(fT*mb^3*u*Aperp[u] + 16*fT*mb^3*HHL[u] - 
         16*fT*mb*q2*HHL[u] + 16*fT*mb*q2*u*HHL[u]))/(4*mB^2*u))/Sp^3 + 
    ((fT*mb*(4*mB^4 + mB^2*q2 - q2^2)*\[Phi]perp[u])/(2*mB^4*(mB^2 - q2)) + 
      (fT*mb^3*q2*u*Aperp[u] - 4*fT*mb^3*q2*u*H3[u] + 4*fT*mb*q2^2*u*H3[u] + 
        2*fT*mb^3*q2*u^2*H3[u] - 6*fT*mb*q2^2*u^2*H3[u] + 
        2*fT*mb*q2^2*u^3*H3[u] + 4*fT*mb^3*q2*u*HHL[u] - 
        4*fT*mb*q2^2*u*HHL[u] + 4*fT*mb*q2^2*u^2*HHL[u] - 
        2*fT*mb^3*q2*u^3*\[Phi]perp[u] + 2*fT*mb*q2^2*u^3*\[Phi]perp[u] - 
        2*fT*mb*q2^2*u^4*\[Phi]perp[u])/(4*(mb^2 - q2 + q2*u)^3))/Sp + 
    (-((mB^2 - q2)*(2*fT*mb*u*H3[u] - fT*mb*u^2*H3[u] + 8*fT*mb*HHL[u] - 
          2*fT*mb*u*HHL[u] - fT*mb*u^2*\[Phi]perp[u] + 
          fT*mb*u^3*\[Phi]perp[u]))/(2*mB^2*u) + 
      (-((fT*mb^5*Aperp[u] - fT*mb^3*q2*Aperp[u])/(mb^2 - q2 + q2*u)^2) - 
        (-(fT*mb^3*Aperp[u]) + 2*fT*mb^3*u*H3[u] + 2*fT*mb*q2*u*H3[u] + 
          4*fT*mb^3*HHL[u] - 4*fT*mb*q2*HHL[u] + 2*fT*mb^3*u*\[Phi]perp[u] - 
          2*fT*mb*q2*u*\[Phi]perp[u] - 2*fT*mb^3*u^2*\[Phi]perp[u] + 
          2*fT*mb*q2*u^2*\[Phi]perp[u])/(mb^2 - q2 + q2*u))/4)/Sp^2), 0, 
 -(fL*mb*mV*gaperp[u])/(4*Sp^2) - (fT*\[Phi]perp[u])/(2*Sp) + 
  (mV^2*(2*fT*mb^2*Aperp[u] + fT*Sp*Aperp[u] + 4*fT*Sp*u*\[Phi]perp[u] - 
     4*fT*Sp*u^2*\[Phi]perp[u]))/(8*Sp^3), 
 (fL*mb*mV*u*gvperp[u])/(Sp*(-mb^2 + q2 - q2*u)) - 
  (fT*(mb^2 - q2)*\[Phi]perp[u])/(2*Sp*(mb^2 - q2 + q2*u)) + 
  mV^2*((fT*mb^4*Aperp[u] - fT*mb^2*q2*Aperp[u])/
     (4*Sp^3*(mb^2 - q2 + q2*u)) + 
    ((2*fT*mb^4*Aperp[u] - 2*fT*mb^2*q2*Aperp[u])/(mb^2 - q2 + q2*u)^2 + 
      (-(fT*mb^2*Aperp[u]) - fT*q2*Aperp[u] + 8*fT*mb^2*u*H3[u] + 
        8*fT*mb^2*HHL[u] - 8*fT*q2*HHL[u] + 4*fT*mb^2*u*\[Phi]perp[u] - 
        4*fT*q2*u*\[Phi]perp[u] - 4*fT*mb^2*u^2*\[Phi]perp[u] + 
        4*fT*q2*u^2*\[Phi]perp[u])/(mb^2 - q2 + q2*u))/(8*Sp^2) - 
    (I*(((I/2)*fT*(-mb^2 + q2)*u*\[Phi]perp[u])/(mb^2 - q2 + q2*u)^2 + 
       (I/8)*((2*fT*mb^4*Aperp[u] - 2*fT*mb^2*q2*Aperp[u])/
          (mb^2 - q2 + q2*u)^3 + (-(fT*Aperp[u]) + 4*fT*u*H3[u] - 
           8*fT*HHL[u] - 4*fT*u*hparas[u] - 4*fT*u^2*\[Phi]perp[u])/
          (mb^2 - q2 + q2*u) + (-(fT*mb^2*Aperp[u]) - fT*q2*Aperp[u] + 
           8*fT*mb^2*u*H3[u] + 8*fT*mb^2*HHL[u] - 8*fT*q2*HHL[u] + 
           4*fT*mb^2*u*\[Phi]perp[u] - 4*fT*q2*u*\[Phi]perp[u] - 
           4*fT*mb^2*u^2*\[Phi]perp[u] + 4*fT*q2*u^2*\[Phi]perp[u])/
          (mb^2 - q2 + q2*u)^2)))/Sp), 
 mV*(((fL*mb*gvperp[u])/mB^2 - (fL*mb*gvperp[u])/q2 + 
      (fL*mb*u*gvperp[u])/(-mb^2 + q2 - q2*u) + (fL*mb*\[CapitalPhi]Gv[u])/
       (mB^2*u) - (fL*mb*\[CapitalPhi]Gv[u])/(q2*u))/Sp + 
    (fL*mb*\[CapitalPhi]Gv[u] - (fL*mb*q2*\[CapitalPhi]Gv[u])/mB^2 - 
      (fL*mb*\[CapitalPhi]Gv[u])/u - (fL*mb^3*\[CapitalPhi]Gv[u])/(mB^2*u) + 
      (fL*mb^3*\[CapitalPhi]Gv[u])/(q2*u) + (fL*mb*q2*\[CapitalPhi]Gv[u])/
       (mB^2*u))/Sp^2) + 
  mV^3*((-3*(mB^2 - q2)*(fL*mb^5*AApara[u] - fL*mb^3*q2*AApara[u] + 
       fL*mb^3*q2*u*AApara[u]))/(2*mB^2*q2*Sp^4*u) + 
    ((2*fL*mb^3*u*GG3[u] - 2*fL*mb*q2*u*GG3[u] + 2*fL*mb*q2*u^2*GG3[u] - 
        2*fL*mb^3*u^3*gvperp[u] + 2*fL*mb*q2*u^3*gvperp[u] - 
        2*fL*mb*q2*u^4*gvperp[u] + fL*mb^3*u*Gvperp[u])/
       (2*(mb^2 - q2 + q2*u)^3) + (fL*mb*(4*mB^4 + mB^2*q2 - q2^2)*
        (u*gvperp[u] + \[CapitalPhi]Gv[u]))/(mB^4*(mB^2 - q2)*q2*u))/Sp + 
    ((u*((2*fL*mb*GG3[u] + 2*fL*mb*u*gvperp[u] - 2*fL*mb*u^2*gvperp[u])/
          (mb^2 - q2 + q2*u) + (fL*mb^3*Gvperp[u])/(mb^2 - q2 + q2*u)^2))/2 - 
      ((mB^2 - q2)*(fL*mb*GG3[u] - fL*mb*u*gvperp[u] + fL*mb*u^2*gvperp[u] - 
         fL*mb*\[CapitalPhi]Gv[u] + 2*fL*mb*u*\[CapitalPhi]Gv[u]))/
       (mB^2*q2) - ((4*mB^4 + mB^2*q2 - q2^2)*(fL*mb^3*\[CapitalPhi]Gv[u] - 
         fL*mb*q2*\[CapitalPhi]Gv[u] + fL*mb*q2*u*\[CapitalPhi]Gv[u]))/
       (mB^4*(mB^2 - q2)*q2*u))/Sp^2 + 
    ((fL*mb^3*u*Gvperp[u])/(2*(mb^2 - q2 + q2*u)) + 
      ((mB^2 - q2)*((3*fL*mb^3*AApara[u])/(2*q2*u) - 2*fL*mb*GG3[u] + 
         (2*fL*mb^3*GG3[u])/q2 + 2*fL*mb*u*GG3[u] + (fL*mb^3*Gvperp[u])/
          (2*q2) + 2*fL*mb*\[CapitalPhi]Gv[u] - 
         (2*fL*mb^3*\[CapitalPhi]Gv[u])/q2 - 4*fL*mb*u*\[CapitalPhi]Gv[u] + 
         (2*fL*mb^3*u*\[CapitalPhi]Gv[u])/q2 + 2*fL*mb*u^2*
          \[CapitalPhi]Gv[u]))/mB^2)/Sp^3) + 
  (fT*(-(mb^2*q2) + q2^2 + mB^2*q2*u - q2^2*u)*\[Phi]perp[u])/
   (2*mB^2*Sp*(mb^2 - q2 + q2*u)) + 
  mV^2*(((fT*mb^4*Aperp[u] - fT*mb^2*q2*Aperp[u])/(4*(mb^2 - q2 + q2*u)) - 
      ((mB^2 - q2)*(fT*mb^2*q2*u*Aperp[u] + 8*fT*mb^4*HHL[u] - 
         8*fT*q2^2*HHL[u] + 8*fT*mb^2*q2*u*HHL[u] + 8*fT*q2^2*u*HHL[u]))/
       (4*mB^2*q2*u))/Sp^3 + 
    (((mB^2 - q2)*(-(fT*q2*u*Aperp[u]) + 4*fT*mb^2*u*H3[u] + 
         4*fT*q2*u*H3[u] - 4*fT*q2*u^2*H3[u] + 32*fT*q2*HHL[u] - 
         24*fT*q2*u*HHL[u] - 4*fT*mb^2*u*hparas[u] + 4*fT*q2*u*hparas[u] - 
         4*fT*q2*u^2*hparas[u] - 4*fT*q2*u^2*\[Phi]perp[u] + 
         4*fT*q2*u^3*\[Phi]perp[u]))/(8*mB^2*q2*u) + 
      ((2*fT*mb^4*Aperp[u] - 2*fT*mb^2*q2*Aperp[u])/(mb^2 - q2 + q2*u)^2 + 
        (-(fT*mb^2*Aperp[u]) - fT*q2*Aperp[u] + 8*fT*mb^2*u*H3[u] + 
          8*fT*mb^2*HHL[u] - 8*fT*q2*HHL[u] + 4*fT*mb^2*u*\[Phi]perp[u] - 
          4*fT*q2*u*\[Phi]perp[u] - 4*fT*mb^2*u^2*\[Phi]perp[u] + 
          4*fT*q2*u^2*\[Phi]perp[u])/(mb^2 - q2 + q2*u))/8)/Sp^2 + 
    (-(fT*(4*mB^4 + mB^2*q2 - q2^2)*\[Phi]perp[u])/(2*mB^4*(mB^2 - q2)) - 
      ((mB^2 - q2)*(-(fT*u*H3[u]) - 2*fT*HHL[u] + fT*u^2*\[Phi]perp[u]))/
       (mB^2*q2*u) - I*(((I/2)*fT*(-mb^2 + q2)*u*\[Phi]perp[u])/
         (mb^2 - q2 + q2*u)^2 + (I/8)*((2*fT*mb^4*Aperp[u] - 
            2*fT*mb^2*q2*Aperp[u])/(mb^2 - q2 + q2*u)^3 + 
          (-(fT*Aperp[u]) + 4*fT*u*H3[u] - 8*fT*HHL[u] - 4*fT*u*hparas[u] - 
            4*fT*u^2*\[Phi]perp[u])/(mb^2 - q2 + q2*u) + 
          (-(fT*mb^2*Aperp[u]) - fT*q2*Aperp[u] + 8*fT*mb^2*u*H3[u] + 
            8*fT*mb^2*HHL[u] - 8*fT*q2*HHL[u] + 4*fT*mb^2*u*\[Phi]perp[u] - 
            4*fT*q2*u*\[Phi]perp[u] - 4*fT*mb^2*u^2*\[Phi]perp[u] + 
            4*fT*q2*u^2*\[Phi]perp[u])/(mb^2 - q2 + q2*u)^2)))/Sp), 
 -((fL*mV*(mb*Sp*u*gvperp[u] - mb^3*\[CapitalPhi]Gv[u] + 
      mb*q2*\[CapitalPhi]Gv[u] + mb*Sp*\[CapitalPhi]Gv[u]))/(q2*Sp^2*u)) + 
  mV^3*((-3*fL*(mb^5 - mb^3*q2)*AApara[u])/(2*q2*Sp^4*u) + 
    (-(fL*mb*GG3[u]) + fL*mb*u*gvperp[u] - fL*mb*u^2*gvperp[u] + 
      fL*mb*\[CapitalPhi]Gv[u] - 2*fL*mb*u*\[CapitalPhi]Gv[u])/(q2*Sp^2) + 
    (3*fL*mb^3*AApara[u] + 4*fL*mb^3*u*GG3[u] + 4*fL*mb*q2*u*GG3[u] + 
      fL*mb^3*u*Gvperp[u] - 4*fL*mb^3*u*\[CapitalPhi]Gv[u] + 
      4*fL*mb*q2*u*\[CapitalPhi]Gv[u] + 4*fL*mb^3*u^2*\[CapitalPhi]Gv[u] - 
      4*fL*mb*q2*u^2*\[CapitalPhi]Gv[u])/(2*q2*Sp^3*u)) + 
  (mV^2*(fT*mb^2*Sp*u*H3[u] - fT*q2*Sp*u*H3[u] + 2*fT*Sp^2*u*H3[u] - 
     4*fT*mb^4*HHL[u] + 8*fT*mb^2*q2*HHL[u] - 4*fT*q2^2*HHL[u] + 
     4*fT*Sp^2*HHL[u] - fT*mb^2*Sp*u*hparas[u] - fT*q2*Sp*u*hparas[u] - 
     2*fT*Sp^2*u^2*\[Phi]perp[u]))/(2*q2*Sp^3*u), 0, 0, 0, 
 -((fT*mb*mV^2*hparas[u])/Sp^2) + 
  (mV*(-(fL*Sp*u*gvperp[u]) + fL*mb^2*\[CapitalPhi]Gv[u] - 
     fL*q2*\[CapitalPhi]Gv[u] - fL*Sp*\[CapitalPhi]Gv[u]))/(Sp^2*u) + 
  (mV^3*(-6*fL*mb^4*AApara[u] + 6*fL*mb^2*q2*AApara[u] + 
     4*fL*mb^2*Sp*AApara[u] + 2*fL*q2*Sp*AApara[u] + 2*fL*Sp^2*AApara[u] + 
     16*fL*mb^2*Sp*u*GG3[u] + 8*fL*Sp^2*u*GG3[u] + 4*fL*Sp^2*u^2*gvperp[u] - 
     4*fL*Sp^2*u^3*gvperp[u] + 2*fL*mb^2*Sp*u*Gvperp[u] + 
     fL*Sp^2*u*Gvperp[u] - 8*fL*mb^2*Sp*u*\[CapitalPhi]Gv[u] + 
     8*fL*q2*Sp*u*\[CapitalPhi]Gv[u] + 4*fL*Sp^2*u*\[CapitalPhi]Gv[u] + 
     8*fL*mb^2*Sp*u^2*\[CapitalPhi]Gv[u] - 8*fL*q2*Sp*u^2*
      \[CapitalPhi]Gv[u]))/(4*Sp^4*u), -(fL*mV*gaperp[u])/(4*Sp), 
 (fT*mb*mV^2*u*hparas[u])/(Sp*(mb^2 - q2 + q2*u)) + 
  (mV*(-(fL*mb^2*\[CapitalPhi]Gv[u]) + fL*q2*\[CapitalPhi]Gv[u]))/
   (Sp*(mb^2 - q2 + q2*u)), 
 mV^2*((fT*mb*u*hparas[u])/(Sp*(mb^2 - q2 + q2*u)) + 
    ((mB^2 - q2)*(fT*mb^3*hparas[u] - fT*mb*q2*hparas[u] + 
       fT*mb*q2*u*hparas[u]))/(mB^2*q2*Sp^2)) + 
  mV*(((mB^2 - q2)*(-(fL*mb^2*\[CapitalPhi]Gv[u]) + 
       fL*q2*\[CapitalPhi]Gv[u] + (2*fL*mb^2*\[CapitalPhi]Gv[u])/u - 
       (fL*mb^4*\[CapitalPhi]Gv[u])/(q2*u) - (fL*q2*\[CapitalPhi]Gv[u])/u))/
     (mB^2*Sp^2) + ((-(fL*mb^2*\[CapitalPhi]Gv[u]) + 
        fL*q2*\[CapitalPhi]Gv[u])/(mb^2 - q2 + q2*u) + 
      ((mB^2 - q2)*(-(fL*gvperp[u]) + (fL*mb^2*gvperp[u])/q2 + 
         fL*u*gvperp[u] + fL*\[CapitalPhi]Gv[u] - (fL*\[CapitalPhi]Gv[u])/u + 
         (fL*mb^2*\[CapitalPhi]Gv[u])/(q2*u)))/mB^2)/Sp) + 
  mV^3*((-3*(mB^2 - q2)*(mb^2 - q2 + q2*u)*(-(fL*mb^4*AApara[u]) + 
       fL*mb^2*q2*AApara[u]))/(2*mB^2*q2*Sp^4*u) + 
    (-(((4*mB^4 + mB^2*q2 - q2^2)*(-(fL*mb^4*\[CapitalPhi]Gv[u]) + 
          2*fL*mb^2*q2*\[CapitalPhi]Gv[u] - fL*q2^2*\[CapitalPhi]Gv[u] - 
          fL*mb^2*q2*u*\[CapitalPhi]Gv[u] + fL*q2^2*u*\[CapitalPhi]Gv[u]))/
        (mB^4*(mB^2 - q2)*q2*u)) - ((mB^2 - q2)*(fL*mb^2*AApara[u] - 
         5*fL*q2*AApara[u] + 3*fL*q2*u*AApara[u] + 4*fL*mb^2*u*GG3[u] - 
         12*fL*q2*u*GG3[u] + 12*fL*q2*u^2*GG3[u] + 4*fL*mb^2*u^2*gvperp[u] - 
         4*fL*q2*u^2*gvperp[u] - 4*fL*mb^2*u^3*gvperp[u] + 
         8*fL*q2*u^3*gvperp[u] - 4*fL*q2*u^4*gvperp[u] - 
         2*fL*q2*u*Gvperp[u] + 2*fL*q2*u^2*Gvperp[u] + 
         4*fL*mb^2*u*\[CapitalPhi]Gv[u] - 4*fL*q2*u*\[CapitalPhi]Gv[u] - 
         4*fL*mb^2*u^2*\[CapitalPhi]Gv[u] + 8*fL*q2*u^2*\[CapitalPhi]Gv[u]))/
       (4*mB^2*q2*u) + ((2*fL*mb^4*AApara[u] - 2*fL*mb^2*q2*AApara[u])/
         (mb^2 - q2 + q2*u)^2 + (-2*fL*q2*AApara[u] - 8*fL*mb^2*u*GG3[u] + 
          4*fL*mb^2*u*\[CapitalPhi]Gv[u] - 4*fL*q2*u*\[CapitalPhi]Gv[u] - 
          4*fL*mb^2*u^2*\[CapitalPhi]Gv[u] + 4*fL*q2*u^2*\[CapitalPhi]Gv[u])/
         (mb^2 - q2 + q2*u))/4)/Sp^2 + 
    (-(((4*mB^4 + mB^2*q2 - q2^2)*(fL*mb^2*u*gvperp[u] - fL*q2*u*gvperp[u] + 
          fL*q2*u^2*gvperp[u] + fL*mb^2*\[CapitalPhi]Gv[u] - 
          fL*q2*\[CapitalPhi]Gv[u] + fL*q2*u*\[CapitalPhi]Gv[u]))/
        (mB^4*(mB^2 - q2)*q2*u)) - ((mB^2 - q2)*(-(fL*AApara[u]) + 
         4*fL*u^3*gvperp[u] - fL*u*Gvperp[u] + 4*fL*u^2*\[CapitalPhi]Gv[u]))/
       (4*mB^2*q2*u) - I*(((-I)*(fL*mb^2*u*\[CapitalPhi]Gv[u] - 
           fL*q2*u*\[CapitalPhi]Gv[u]))/(mb^2 - q2 + q2*u)^2 + 
        (I/4)*((2*fL*mb^4*AApara[u] - 2*fL*mb^2*q2*AApara[u])/
           (mb^2 - q2 + q2*u)^3 + (-2*fL*AApara[u] - 12*fL*u*GG3[u] - 
            fL*u*Gvperp[u] - 4*fL*u^2*\[CapitalPhi]Gv[u])/
           (mb^2 - q2 + q2*u) + (-2*fL*q2*AApara[u] - 8*fL*mb^2*u*GG3[u] + 
            4*fL*mb^2*u*\[CapitalPhi]Gv[u] - 4*fL*q2*u*\[CapitalPhi]Gv[u] - 
            4*fL*mb^2*u^2*\[CapitalPhi]Gv[u] + 4*fL*q2*u^2*\[CapitalPhi]Gv[
              u])/(mb^2 - q2 + q2*u)^2)))/Sp + 
    ((fL*mb^4*AApara[u] - fL*mb^2*q2*AApara[u])/(2*(mb^2 - q2 + q2*u)) + 
      ((mB^2 - q2)*((fL*(mb^4 - mb^2*q2)*AApara[u])/(2*q2*u) + 
         (-6*fL*mb^4*AApara[u]*spRZ[eta, q] + 6*fL*mb^2*q2*AApara[u]*
            spRZ[eta, q] + (-mb^2 + q2 - q2*u)*(2*fL*mb^2*AApara[u]*
              spRZ[eta, q] + 4*fL*q2*AApara[u]*spRZ[eta, q] + 
             16*fL*mb^2*u*GG3[u]*spRZ[eta, q] + 2*fL*mb^2*u*Gvperp[u]*
              spRZ[eta, q] - 8*fL*mb^2*u*spRZ[eta, q]*\[CapitalPhi]Gv[u] + 
             8*fL*q2*u*spRZ[eta, q]*\[CapitalPhi]Gv[u] + 8*fL*mb^2*u^2*
              spRZ[eta, q]*\[CapitalPhi]Gv[u] - 8*fL*q2*u^2*spRZ[eta, q]*
              \[CapitalPhi]Gv[u]))/(4*q2*u*spRZ[eta, q])))/mB^2)/Sp^3), 
 (fT*mV^2*(mb^3 + mb*q2)*hparas[u])/(q2*Sp^2) + 
  (mV*(fL*mb^2*Sp*u*gvperp[u] + fL*q2*Sp*u*gvperp[u] - 
     fL*mb^4*\[CapitalPhi]Gv[u] + fL*q2^2*\[CapitalPhi]Gv[u] + 
     fL*mb^2*Sp*\[CapitalPhi]Gv[u] + fL*q2*Sp*\[CapitalPhi]Gv[u]))/
   (q2*Sp^2*u) + mV^3*((3*fL*(mb^6 - mb^2*q2^2)*AApara[u])/(2*q2*Sp^4*u) + 
    (fL*AApara[u] - 4*fL*u^3*gvperp[u] + fL*u*Gvperp[u] - 
      4*fL*u^2*\[CapitalPhi]Gv[u])/(4*q2*Sp*u) + 
    (-(fL*mb^2*AApara[u]) - 3*fL*q2*AApara[u] - 4*fL*mb^2*u*GG3[u] - 
      12*fL*q2*u*GG3[u] - 4*fL*mb^2*u^2*gvperp[u] - 4*fL*q2*u^2*gvperp[u] + 
      4*fL*mb^2*u^3*gvperp[u] + 4*fL*q2*u^3*gvperp[u] - 2*fL*q2*u*Gvperp[u] - 
      4*fL*mb^2*u*\[CapitalPhi]Gv[u] - 4*fL*q2*u*\[CapitalPhi]Gv[u] + 
      4*fL*mb^2*u^2*\[CapitalPhi]Gv[u] - 4*fL*q2*u^2*\[CapitalPhi]Gv[u])/
     (4*q2*Sp^2*u) + (-3*fL*mb^4*AApara[u] - fL*mb^2*q2*AApara[u] - 
      2*fL*q2^2*AApara[u] - 8*fL*mb^4*u*GG3[u] - 8*fL*mb^2*q2*u*GG3[u] - 
      fL*mb^4*u*Gvperp[u] - fL*mb^2*q2*u*Gvperp[u] + 
      4*fL*mb^4*u*\[CapitalPhi]Gv[u] - 4*fL*q2^2*u*\[CapitalPhi]Gv[u] - 
      4*fL*mb^4*u^2*\[CapitalPhi]Gv[u] + 4*fL*q2^2*u^2*\[CapitalPhi]Gv[u])/
     (2*q2*Sp^3*u))}


==> anc/notebookBSZ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     96109,       2503]
NotebookOptionsPosition[     92604,       2381]
NotebookOutlinePosition[     93134,       2402]
CellTagsIndexPosition[     93091,       2399]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Notebook for ",
  Background->RGBColor[0.9, 1, 1]],
 Cell[BoxData[
  RowBox[{"   ", 
   RowBox[{
    RowBox[{
     StyleBox["tree",
      FontVariations->{"Underline"->True}], 
     StyleBox[
      RowBox[{"-", "level"}],
      FontVariations->{"Underline"->True}], 
     StyleBox[" ",
      FontVariations->{"Underline"->True}], 
     RowBox[{"results", " ", "--"}], " ", 
     RowBox[{"(", 
      StyleBox[
       RowBox[{"notebook", " ", "by", " ", "Roman", " ", "Zwicky"}],
       FontSize->14], 
      StyleBox[")",
       FontSize->14]}]}], ",", "\[LineSeparator]", "   ", 
    StyleBox[
     RowBox[{"for", " ", "1503.05534", 
      RowBox[{"v2", ".", " ", "Bharucha"}]}],
     FontSize->14], 
    StyleBox[",",
     FontSize->14], 
    StyleBox[" ",
     FontSize->14], 
    StyleBox[
     RowBox[{
      RowBox[{"Straub", " ", "&"}], " ", "Zwicky"}],
     FontSize->14], " ", ",", " ", 
    StyleBox[
     RowBox[{"(", 
      RowBox[{"Mathematica", " ", "v8"}], ")"}],
     FontSize->14]}]}]],
  CellChangeTimes->{{3.6533756341857643`*^9, 3.653375671305889*^9}, {
    3.6533757460400305`*^9, 3.6533758507643375`*^9}, {3.653375901580435*^9, 
    3.653376147959263*^9}, {3.6533763339337745`*^9, 3.6533763820875287`*^9}, {
    3.65337641585646*^9, 3.653376427092103*^9}, {3.6533764592449417`*^9, 
    3.6533767015518007`*^9}, {3.6533767440752335`*^9, 
    3.6533767716468105`*^9}, {3.6533768034566298`*^9, 3.653376851055352*^9}, {
    3.6533772692807136`*^9, 3.6533773744211082`*^9}, {3.6533774126591988`*^9, 
    3.653377446347415*^9}, {3.653377554109814*^9, 3.65337760795302*^9}, {
    3.653377639496127*^9, 3.653377641918131*^9}, {3.653384557969976*^9, 
    3.653384728980438*^9}, 3.653384763533526*^9, {3.653385416353825*^9, 
    3.6533858327325373`*^9}, {3.653385871490622*^9, 3.653385984802058*^9}, {
    3.6533861572948465`*^9, 3.653386173112886*^9}, {3.6533862753382883`*^9, 
    3.653386392461728*^9}, {3.65338644117999*^9, 3.653386577230136*^9}, {
    3.653386613648654*^9, 3.6533866477131047`*^9}, {3.6533866818415422`*^9, 
    3.653386976403978*^9}, {3.6533872229362144`*^9, 3.6533877892788925`*^9}, {
    3.6533878431450167`*^9, 3.6533879119083853`*^9}, {3.6533879524246635`*^9, 
    3.65338797053187*^9}, {3.6533880809819365`*^9, 3.6533881378031864`*^9}, {
    3.653391915626046*^9, 3.653391980467512*^9}, {3.653392017920135*^9, 
    3.653392042624045*^9}, {3.6533920901171*^9, 3.653392098910499*^9}, {
    3.6533926262172756`*^9, 3.6533926340063095`*^9}, {3.6533929671815267`*^9, 
    3.653392989255598*^9}, 3.6533932243058853`*^9, 3.6533934483693647`*^9, {
    3.653393542807702*^9, 3.6533935720112534`*^9}, {3.653394367500718*^9, 
    3.653394406100015*^9}, {3.653394535567157*^9, 3.6533945391897187`*^9}, 
    3.653394580346388*^9, {3.653396468971038*^9, 3.653396654752101*^9}},
  Background->RGBColor[0.9, 1, 1]],
 StyleBox["\n",
  Background->RGBColor[0.9, 1, 1]]
}], "Section",
 CellChangeTimes->{{3.6533983375525627`*^9, 3.653398355686886*^9}, {
  3.6709540652926817`*^9, 3.67095409873553*^9}, {3.671114463001169*^9, 
  3.671114466633869*^9}, {3.673982373300899*^9, 3.673982461899581*^9}, {
  3.674056413567479*^9, 3.674056428294861*^9}, {3.674364020747098*^9, 
  3.6743640632391663`*^9}, {3.674489501769369*^9, 3.6744895038208427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Notebook", " ", "for", " ", "tree"}], "-", 
   RowBox[{
   "level", " ", "form", " ", "factors", "  ", "consisting", " ", "of", " ", 
    "3", " ", "parts"}]}], TraditionalForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353497963`*^9, {
   3.671115086051029*^9, 3.671115114750703*^9}, {3.673986533619536*^9, 
   3.6739865422348967`*^9}, {3.6743639741867723`*^9, 3.674363976669821*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1.", " ", "asymptotic", " ", "2", " ", "point", " ", 
          RowBox[{"DAs", "  ", "--"}], " ", "run", " ", "\"\<\>", 
          StyleBox["repDAs",
           FontColor->RGBColor[1, 0, 1]]}], "\"\<\>", " ", "to", " ", "get", 
         " ", "asymptotic", " ", "DAs"}], " ", "\[LineSeparator]", "a"}], 
       ")"}], "  ", "spectator", " ", "quark", " ", "mass", " ", "correction",
       " ", "can", " ", "easily", " ", "be", " ", "included", " ", "for", " ",
       "twist3", " ", "as", " ", "in", " ", "v1"}], " ", "\[LineSeparator]", 
     "b"}], ")"}], " ", "translation", " ", "to", " ", "latex", " ", 
   RowBox[{"(", 
    RowBox[{"as", " ", "in", " ", "paper"}], ")"}], " ", "given", " ", "in", 
   " ", "\"\<\>", 
   StyleBox["trans2tex",
    FontColor->RGBColor[1, 0, 1]], "\"\<\>"}], TraditionalForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353529167`*^9, {
   3.670954128641575*^9, 3.670954132690157*^9}, {3.6739865481710997`*^9, 
   3.673986628024445*^9}, {3.674055393523593*^9, 3.674055454717782*^9}, {
   3.674363985622918*^9, 3.674363988799996*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"2.", " ", "correlation", " ", "function", " ", 
    SubscriptBox["R", 
     RowBox[{"F", " "}]], " ", "as", " ", "in", " ", "paper"}], " ", "-", " ", 
   RowBox[{"verifty", " ", "EOMs", " ", 
    RowBox[{"(", "numerically", ")"}], " "}]}], TraditionalForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353529167`*^9, {
   3.670954128641575*^9, 3.670954132690157*^9}, {3.6739865481710997`*^9, 
   3.673986628024445*^9}, 3.673986736480217*^9, {3.674364001830717*^9, 
   3.674364006113447*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"3.", " ", "seven", " ", "form", " ", "factors", " ", 
           StyleBox[
            SubscriptBox["T", "123"],
            FontColor->RGBColor[1, 0, 1]], 
           StyleBox[
            SubscriptBox["A", "013"],
            FontColor->RGBColor[1, 0, 1]], 
           StyleBox["V",
            FontColor->RGBColor[1, 0, 1]]}], 
          StyleBox[" ",
           FontColor->RGBColor[1, 0, 1]], "&"}], "  ", "four", " ", 
         "derivative", " ", "form", " ", "factors", " ", 
         StyleBox[
          SubscriptBox["D", 
           RowBox[{"123", "P"}]],
          FontColor->RGBColor[1, 0, 1]]}], " ", "\[LineSeparator]", "a"}], 
       ")"}], "  ", "as", " ", "well", " ", "as", "  ", "linear", " ", 
      "combination", " ", "thereof", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", ".", "g", ".", "  ", "0"}], "-", 
        RowBox[{"heliicty", " ", "form", " ", "factors"}]}], ")"}]}], 
     "\[LineSeparator]", "b"}], ")"}], "  ", "numerical", " ", "verification",
    " ", "of", "  ", "EOMs"}], TraditionalForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353529167`*^9, {
   3.670954128641575*^9, 3.670954132690157*^9}, {3.6739865481710997`*^9, 
   3.673986628024445*^9}, 3.673986736480217*^9, 3.673986816878312*^9, {
   3.674055490330193*^9, 3.674055600968288*^9}, {3.674056155396955*^9, 
   3.674056189614728*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Disclaimer", " ", ":", " ", 
              RowBox[{
              "These", " ", "are", " ", "not", " ", "the", " ", "full", " ", 
               RowBox[{"results", ".", " ", "The"}], " ", "FFs", " ", "in", 
               " ", "the", " ", "paper", " ", "contain", "  ", "additional", 
               " ", "contributions", " ", "of"}], ":", "\[LineSeparator]", 
              "a"}], ")"}], "  ", "nonasymptoric", " ", "DAs", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", ".", "g", ".", "  ", "Gegenbauer"}], " ", 
              "moments", " ", "for", " ", "\[Phi]perp", " ", "etc"}], ")"}]}],
            " ", "\[LineSeparator]", "b"}], ")"}], "  ", "3"}], "-", 
        RowBox[{"particle", " ", "DAs", "  ", 
         RowBox[{"cf", ".", " ", "Ball"}], " ", "Zwicky"}], " ", "-", " ", 
        "hep", "-", 
        RowBox[{
         RowBox[{"ph", "/", "0412079"}], " ", "appendix", " ", "C"}]}], 
       "\[LineSeparator]", "c"}], ")"}], "  ", 
     RowBox[{"O", "(", "as", ")"}], " ", "corrections", " ", "in", " ", 
     "twist", " ", "2"}], ",", 
    RowBox[{"3", " ", 
     RowBox[{"(", "lengthy", ")"}]}]}], "\[IndentingNewLine]"}], 
  TraditionalForm]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.6533992155018063`*^9, {3.6533992698694267`*^9, 3.653399288237397*^9}, {
   3.653399353096349*^9, 3.653399389229991*^9}, {3.6533994501031227`*^9, 
   3.653399477046021*^9}, 3.653399527660014*^9, 3.653399573085167*^9, {
   3.653399630123189*^9, 3.6533997062097*^9}, {3.6533997664655113`*^9, 
   3.653399786451766*^9}, {3.653399849126007*^9, 3.6533999373438587`*^9}, {
   3.6534000329148693`*^9, 3.653400045077667*^9}, 3.653400113957069*^9, 
   3.6534001474698563`*^9, 3.653400179016542*^9, 3.6534002775915823`*^9, {
   3.653400309306828*^9, 3.653400324618745*^9}, 3.653400385809114*^9, 
   3.653400437790785*^9, {3.6534004692210283`*^9, 3.653400572099223*^9}, {
   3.653400616290957*^9, 3.653400643918872*^9}, 3.653400863737235*^9, 
   3.653492004267745*^9, 3.653492072950248*^9, 3.6534922353560266`*^9, {
   3.673986641783724*^9, 3.6739866790992947`*^9}, {3.673986717670987*^9, 
   3.673986861262391*^9}, {3.674055610676895*^9, 3.674055712122981*^9}, {
   3.674056299918454*^9, 3.674056327450453*^9}, {3.674364093690543*^9, 
   3.6743641399236298`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["1. Asymptotic",
  Background->RGBColor[1, 1, 0]],
 " 2-point ",
 StyleBox["distribution amplitudes",
  Background->RGBColor[1, 1, 0]],
 " (DAs) ",
 StyleBox["(including translation to notation in table)",
  FontSize->12]
}], "Section",
 CellChangeTimes->{{3.673972269817833*^9, 3.673972284195869*^9}, {
   3.6739726785823803`*^9, 3.673972694117239*^9}, {3.673982150616664*^9, 
   3.673982155560317*^9}, {3.673986544090663*^9, 3.6739865449705267`*^9}, 
   3.673986890566443*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "12", " ", "DAs", " ", "as", " ", "for", " ", "given", " ", "in", " ", 
    "appendix", " ", "B", ".1", 
    RowBox[{".1", ".", " ", "of"}], " ", "1503.05534", "v2"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repDAas", ":=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"twist", "-", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]perp", "[", "u_", "]"}], ":=", 
        RowBox[{"6", " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalPhi]Gv", "[", "u_", "]"}], ":=", " ", 
        RowBox[{
         RowBox[{"3", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], "u", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "u"}], "-", "1"}], ")"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"twist", "-", "3"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"gaperp", "[", "u_", "]"}], ":=", " ", 
         RowBox[{"6", 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "u"}]}], " ", ";"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gvperp", "[", "u_", "]"}], ":=", " ", 
        RowBox[{
         RowBox[{"3", "/", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "u"}], "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"HHL", "[", "u_", "]"}], ":=", 
        RowBox[{
         RowBox[{"3", "/", "2"}], " ", 
         RowBox[{"u", "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"hparas", "[", "u_", "]"}], ":=", 
        RowBox[{"6", " ", "u", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"twist", "-", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AApara", "[", "u_", "]"}], ":=", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "u"}], "-", "1"}], ")"}], " ", 
         RowBox[{"u", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Aperp", "[", "u_", "]"}], ":=", 
        RowBox[{"12", " ", 
         RowBox[{"u", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"GG3", "[", "u_", "]"}], ":=", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "/", "2"}], " ", 
         RowBox[{"u", "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"H3", "[", "u_", "]"}], ":=", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"formally", " ", "twist"}], "-", "5"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Gaperp", "[", "u_", "]"}], ":=", 
        RowBox[{"12", " ", 
         RowBox[{"u", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Gvperp", "[", "u_", "]"}], ":=", 
        RowBox[{"6", " ", "u", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"u", 
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"killDA", ":=", 
     RowBox[{"Clear", "[", 
      RowBox[{
      "\[Phi]perp", ",", "\[CapitalPhi]Gv", ",", "gaperp", ",", "gvperp", ",",
        "hparas", ",", "HHL", ",", "AApara", ",", "Aperp", ",", "GG3", ",", 
       "H3", ",", "Gvperp", ",", "Gaperp"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.673972285341454*^9, 3.673972477620994*^9}, {
  3.6739725179381332`*^9, 3.673972534324356*^9}, {3.673981152870102*^9, 
  3.673981174401293*^9}, {3.673981222272943*^9, 3.673981253267879*^9}, {
  3.6739819268908978`*^9, 3.673981961747637*^9}, {3.674020588124732*^9, 
  3.6740206408736258`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "translation", " ", "to", " ", "the", " ", "DA"}], 
    "-", 
    RowBox[{
    "notation", " ", "in", " ", "the", " ", "paper", " ", "can", " ", "be", 
     " ", "inferred", " ", "from", " ", "the", " ", "following", " ", 
     "replacement", " ", "rules"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"trans2tex", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ub", "\[Rule]", " ", 
       RowBox[{"OverBar", "[", "u", "]"}]}], ",", 
      RowBox[{"q2", "\[Rule]", " ", 
       SuperscriptBox["q", 
        RowBox[{"2", " "}]]}], ",", 
      RowBox[{"mb", "\[Rule]", " ", 
       SubscriptBox["m", "b"]}], " ", ",", " ", 
      RowBox[{"mV", "\[Rule]", " ", 
       SubscriptBox["m", "V"]}], ",", 
      RowBox[{"fT", "\[Rule]", "  ", 
       SuperscriptBox[
        SubscriptBox["f", "V"], "T"]}], ",", 
      RowBox[{"fL", " ", "\[Rule]", " ", 
       SubscriptBox["f", "V"]}], ",", 
      RowBox[{"Sp", "\[Rule]", " ", "\[CapitalDelta]"}], ",", " ", 
      RowBox[{
       RowBox[{"\[CapitalPhi]Gv", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[CapitalPhi]g", "v"], "\"\<(1)\>\""], "[", "u", 
        "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"\[Phi]perp", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["\[Phi]", 
         RowBox[{"\[Null]", "\[UpTee]", "\[Null]"}]], "[", "u", "]"}]}], ",", 
      
      RowBox[{
       RowBox[{"gvperp", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["g", 
          RowBox[{"\[Null]", "\[UpTee]", "\[Null]"}]], "v"], "[", "u", 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"gaperp", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["g", 
          RowBox[{"\[Null]", "\[UpTee]", "\[Null]"}]], "a"], "[", "u", 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"GG3", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["g", "3"], "\"\<(2)\>\""], "[", "u", "]"}]}], ",", 
      RowBox[{
       RowBox[{"H3", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["h", "3"], "\"\<(1)\>\""], "[", "u", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Aperp", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"\[Null]", "\[UpTee]", "\[Null]"}]], "[", "u", "]"}]}], ",", 
      
      RowBox[{
       RowBox[{"AApara", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["A", 
          RowBox[{"\[Null]", "\[DoubleVerticalBar]", "\[Null]"}]], 
         "\"\<(1)\>\""], "[", "u", "]"}]}], ",", 
      RowBox[{
       RowBox[{"HHL", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["h", 
          RowBox[{"\[Null]", "\[DoubleVerticalBar]", "\[Null]"}]], 
         "\"\<(t,2)\>\""], "[", "u", "]"}]}], " ", ",", " ", 
      RowBox[{
       RowBox[{"hparas", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox[
          SubscriptBox["h", 
           RowBox[{"\[Null]", "\[DoubleVerticalBar]", "\[Null]"}]], 
          RowBox[{"(", "s", ")"}]], "\[Null]\[Null]"], " ", "[", "u", "]"}]}],
       ",", " ", 
      RowBox[{
       RowBox[{"hparat", "[", "u", "]"}], "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["h", 
          RowBox[{"\[Null]", "\[DoubleVerticalBar]", "\[Null]"}]], 
         RowBox[{"(", "t", ")"}]], "[", "u", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Gvperp", "[", "u", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[DoubleStruckCapitalG]", 
          RowBox[{"\[Null]", "\[UpTee]", "\[Null]"}]], "v"], "[", "u", 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"Gaperp", "[", "u", "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[DoubleStruckCapitalG]", 
          RowBox[{"\[Null]", "\[UpTee]", "\[Null]"}]], "a"], "[", "u", 
        "]"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.673972626398407*^9, 3.673972666811267*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["2. Correlation function ",
  Background->RGBColor[1, 1, 0]],
 "- check of ",
 StyleBox["equation of motion",
  Background->RGBColor[1, 1, 0]],
 " (EOM) "
}], "Section",
 CellChangeTimes->{{3.6739666435789022`*^9, 3.6739666446136513`*^9}, {
   3.673966719777482*^9, 3.673966749314966*^9}, {3.673972170972176*^9, 
   3.673972175547533*^9}, {3.673981467687985*^9, 3.673981473328308*^9}, 
   3.673982309209798*^9, {3.673982654381608*^9, 3.673982667526471*^9}, {
   3.673986636631296*^9, 3.673986638087845*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "load correlation function aka R",
 StyleBox["T",
  FontSize->12],
 StyleBox["1",
  FontSize->10],
 " etc as in Appendix A.7. in ",
 "1503.05534v2"
}], "Subsection",
 CellChangeTimes->{{3.673972161867004*^9, 3.673972209669138*^9}, {
  3.673982580297077*^9, 3.673982584801242*^9}, {3.67398261920669*^9, 
  3.673982632547851*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"clear", " ", "DAas"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"killDA", ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "get", " ", "correlation", " ", "function", " ", "given", " ", "appendix", 
    " ", "A", ".4", 
    RowBox[{".2", ".", " ", "1503.05534"}], "v2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "RT1", ",", "RT2", ",", "RT0", ",", "RTP", ",", "RV1", ",", "RV2", ",", 
     "RV0", ",", "RVP", ",", "RX1", ",", "RX2", ",", "RX0", ",", "RXP", ",", 
     "RD1", ",", "RD2", ",", "RD0", ",", "RDP"}], " ", "}"}], "=", " ", 
   RowBox[{"Get", "[", "\"\<R-BtoV-paper-densities.m\>\"", " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "RX", " ", "are", " ", "the", " ", "structures", " ", "coming", " ", 
    "from", " ", "the", " ", "total", " ", "derivative", " ", "operator", " ",
     "in", " ", "Eq", ".5", " ", "\[IndentingNewLine]", "and", " ", "are", 
    " ", "not", " ", "defined", " ", "in", " ", "the", " ", 
    RowBox[{"paper", ".", " ", "They"}], " ", "are", " ", "proportional", " ",
     "to", " ", 
    SubscriptBox["A", "0"], " ", "and", " ", "apper", " ", 
    "\[IndentingNewLine]", "only", " ", "in", " ", "one", " ", "EOM", " ", 
    RowBox[{"Eq", ".", " ", "9"}], " ", "from", " ", "where", " ", "the", " ",
     "precise", " ", "relation", " ", "can", " ", "be", " ", "inferred"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.673966645819565*^9, 3.673966675738871*^9}, {
   3.673967240064794*^9, 3.673967241176392*^9}, {3.673972131314858*^9, 
   3.673972156493587*^9}, {3.6739819862333593`*^9, 3.673982001882429*^9}, 
   3.673982550137236*^9, {3.674364151744217*^9, 3.6743641558720083`*^9}, {
   3.67436453859958*^9, 3.674364543054833*^9}, {3.674364630797612*^9, 
   3.6743646318363857`*^9}, {3.674364680530346*^9, 3.6743646810715427`*^9}, 
   3.674364746987502*^9, {3.6743647793125687`*^9, 3.674364796249318*^9}, {
   3.674364864576589*^9, 3.67436502417986*^9}, {3.674482292864032*^9, 
   3.674482331095604*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "define ",
 StyleBox["EOM",
  Background->RGBColor[1, 0.5, 0]],
 " for ",
 StyleBox["correlation functions",
  Background->RGBColor[1, 0.5, 0]]
}], "Subsection",
 CellChangeTimes->{{3.673982564448236*^9, 3.673982577080586*^9}, {
   3.6739826622454567`*^9, 3.673982670446282*^9}, 3.674365044003961*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Four", " ", "EOM", "  ", "Eq", " ", "6"}], ",", "7", ",", "8", 
    ",", 
    RowBox[{"9", " ", "1503.05534", "v2"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"E0", " ", "=", " ", 
    RowBox[{"E2", "-", " ", 
     RowBox[{
      RowBox[{"c23", "[", "q2", "]"}], " ", "E3", " ", "is", " ", "0"}], "-", 
     
     RowBox[{"helicty", " ", "direction", " ", "with", " ", 
      RowBox[{"c23", "[", "q2", "]"}], " ", "defined", " ", "in", " ", "Eq", 
      " ", "D", ".3"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"N", ".", "B", ".", " ", "contact"}], " ", "term", " ", 
    RowBox[{"(", 
     RowBox[{"which", " ", "affects", " ", "E2", " ", "and", " ", "E0"}], 
     ")"}], " ", "has", " ", "been", " ", "subtracted"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"E1", "=", " ", 
     RowBox[{
      RowBox[{"mb", " ", "RV1"}], "+", "RT1", "+", "RX1", "+", "RD1"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2", "=", " ", 
     RowBox[{
      RowBox[{"mb", " ", "RV2"}], "+", "RT2", "+", "RX2", "+", "RD2"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E0", "=", " ", 
     RowBox[{
      RowBox[{"mb", " ", "RV0"}], "+", "RT0", "+", "RX0", "+", "RD0"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ep", "=", " ", 
     RowBox[{
      RowBox[{"mb", " ", "RVP"}], "+", "RTP", "+", "RXP", "+", "RDP"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.673966765206271*^9, 3.6739668192936296`*^9}, {
  3.673975392844367*^9, 3.673975416543054*^9}, {3.673981429267782*^9, 
  3.6739814551042843`*^9}, {3.67398148882327*^9, 3.6739815070454082`*^9}, {
  3.6739815456617613`*^9, 3.673981550870886*^9}, {3.673982174235545*^9, 
  3.673982207932415*^9}, {3.674365031942543*^9, 3.6743650515325117`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["verifiy EOMs numerically ", "Subsection",
 CellChangeTimes->{{3.673982639444026*^9, 3.67398268850316*^9}, {
  3.6740560976575203`*^9, 3.674056112841179*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "some", " ", "arbitrary", " ", "numbers", " ", "to", " ", "check", " ", 
    "eoms", " ", "numerically", " ", "fT", " ", "chosen", " ", "imaginary", 
    " ", "in", " ", "order", " ", "to", " ", "be", " ", "linearly", " ", 
    "independent", " ", "from", " ", "fL"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numbers", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mb", "\[Rule]", "5"}], ",", 
       RowBox[{"pB2", "\[Rule]", "14"}], ",", 
       RowBox[{"q2", "\[Rule]", "4"}], ",", 
       RowBox[{"mV", "\[Rule]", "0.2"}], ",", 
       RowBox[{"fT", "\[Rule]", " ", 
        RowBox[{"0.2", " ", "I"}]}], ",", " ", 
       RowBox[{"fL", "\[Rule]", "0.2"}], ",", 
       RowBox[{"mB", "\[Rule]", "5.28"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Sp", " ", "=", " ", 
     RowBox[{
      RowBox[{"\\", "Delta"}], " ", "in", " ", "paper"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repSp", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Sp", "\[Rule]", " ", 
       RowBox[{
        SuperscriptBox["mb", "2"], "-", 
        RowBox[{"q2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u"}], ")"}]}], "-", 
        RowBox[{"pB2", " ", "u"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      StyleBox["correlation",
       FontColor->RGBColor[1, 0, 0]], 
      StyleBox[" ",
       FontColor->RGBColor[1, 0, 0]], 
      StyleBox["functions",
       FontColor->RGBColor[1, 0, 0]], 
      StyleBox[" ",
       FontColor->RGBColor[1, 0, 0]], 
      StyleBox["satisfy",
       FontColor->RGBColor[1, 0, 0]], 
      StyleBox[" ",
       FontColor->RGBColor[1, 0, 0]], 
      StyleBox["EOMS",
       FontColor->RGBColor[1, 0, 0]], " ", "Eq", " ", "6"}], ",", "7", ",", 
     "8", ",", 
     RowBox[{"9", " ", "1503.05534", "v2"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"repDAas", ";", 
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"E1", ",", "E2", ",", "E0", ",", "Ep"}], "}"}], "/.", 
          "repSp"}], "/.", "numbers"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "]"}], "//", 
     "Chop"}]}]}]}]], "Input",
 CellChangeTimes->{{3.673966833310953*^9, 3.6739668734211807`*^9}, {
   3.673967203587267*^9, 3.673967205212078*^9}, {3.6739672855160503`*^9, 
   3.6739672857655973`*^9}, {3.673981198260558*^9, 3.6739812062545757`*^9}, {
   3.67398126798599*^9, 3.673981418224144*^9}, {3.673981876065647*^9, 
   3.673981882969595*^9}, {3.673982126313843*^9, 3.6739821411233597`*^9}, {
   3.673982247349565*^9, 3.6739822698313837`*^9}, 3.673982691995496*^9, {
   3.6739848677309732`*^9, 3.673984868114279*^9}, 3.6743650604241943`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.67398138155031*^9, 3.67398201329603*^9, 
  3.674482246691204*^9, 3.67448234732749*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["3. seven B->V Form Factors",
  Background->RGBColor[1, 1, 0]],
 " and their ",
 StyleBox["EOMS",
  Background->RGBColor[1, 1, 0]],
 " "
}], "Section",
 CellChangeTimes->{{3.673966921022189*^9, 3.673966926634708*^9}, {
  3.673984627184284*^9, 3.673984648849875*^9}, {3.673986880496003*^9, 
  3.6739868822862663`*^9}}],

Cell[CellGroupData[{

Cell["load densities ", "Subsection",
 CellChangeTimes->{{3.673982800991302*^9, 3.6739828041257553`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"load", " ", "form", " ", "factor", " ", 
    RowBox[{"densities", " ", "--"}], " ", "cf", " ", "paper", " ", "how", 
    " ", "to", " ", "get", " ", "from", " ", 
    RowBox[{"R", "'"}], "s", " ", "to", " ", "densities", " ", 
    RowBox[{"e", ".", "g", ".", " ", "prefactors"}], " ", "and", " ", "Borel",
     " ", "transformation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t1rz", ",", "t2rz", ",", "t3rz", ",", "vrz", ",", "a1rz", ",", "a3rz", 
       ",", "a0rz", ",", "d1rz", ",", "d2rz", ",", "d3rz", ",", "dprz"}], 
      "}"}], "=", " ", 
     RowBox[{"Get", "[", "\"\<BtoV-dens-detailed-D2016.m\>\"", "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.673967458167289*^9, 3.6739674686234913`*^9}, {
  3.673969115678747*^9, 3.673969129764986*^9}, {3.6739827033386507`*^9, 
  3.673982739324216*^9}, {3.6743653871874447`*^9, 3.674365397553626*^9}, {
  3.674365488921521*^9, 3.674365495487549*^9}, {3.674365743904105*^9, 
  3.6743657476008177`*^9}, {3.6744823169766397`*^9, 3.674482319052868*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["define form factors",
  Background->RGBColor[1, 0.5, 0]],
 " "
}], "Subsection",
 CellChangeTimes->{{3.673982810534284*^9, 3.6739828134144077`*^9}, {
  3.674017318203191*^9, 3.674017318491333*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     StyleBox["disclaimer",
      FontColor->RGBColor[1, 0, 0]], " ", "the", " ", "tree"}], "-", 
    RowBox[{
    "level", " ", "form", " ", "factor", " ", "with", " ", "constant", " ", 
     "fB", " ", "are", " ", "not", " ", "to", " ", "be", " ", "used", " ", 
     "for", " ", "\[IndentingNewLine]", "an", " ", "error", " ", "analysis", 
     " ", "since", " ", "cancellations", " ", "between", " ", 
     RowBox[{"(", "fBFF", ")"}], "_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sum", " ", "rule"}], "}"}], "/", 
      RowBox[{"(", "fB", ")"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"sum", " ", "rule"}], "}"}], " ", "will", " ", "not", " ", "be",
      " ", "visible"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "MB2", " ", "is", " ", "Borel", " ", "parameter", " ", "for", " ", 
    RowBox[{"(", "fBFF", ")"}], "_", 
    RowBox[{"{", 
     RowBox[{"sum", " ", "rule"}], "}"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "FF", " ", "for", " ", "EOM", " ", "eq", " ", "6", "  ", "1503.05534", 
    "v2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T1RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "t1rz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      " ", "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VRZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", "   ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "vrz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "d1rz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      " ", "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "FF", " ", "for", " ", "EOM", " ", "eq", " ", "7", "  ", "1503.05534", 
     "v2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "t2rz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "a1rz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D2RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "d2rz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      " ", "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "FF", " ", "for", " ", "EOM", " ", "eq", " ", "8", "  ", "1503.05534", 
     "v2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T3RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "t3rz"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A3RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q20", "=", "Q2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Q20", "\[Equal]", "0"}], ",", 
          RowBox[{"Q20", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "9"}], ")"}]}]}]}], "]"}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
             RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "a3rz"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q2", "\[Rule]", "Q20"}], ",", 
            RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}]}],
       "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q20", "=", "Q2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Q20", "\[Equal]", "0"}], ",", 
          RowBox[{"Q20", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "9"}], ")"}]}]}]}], "]"}], ";", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
             RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "d3rz"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q2", "\[Rule]", "Q20"}], ",", 
            RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}]}],
       "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "FF", " ", "for", " ", "EOM", " ", "eq", " ", "9", "  ", "1503.05534", 
     "v2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A0RZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q20", "=", "Q2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Q20", "\[Equal]", "0"}], ",", 
          RowBox[{"Q20", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "9"}], ")"}]}]}]}], "]"}], ";", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
             RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", "a0rz"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q2", "\[Rule]", "Q20"}], ",", 
            RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}]}],
       "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "density", " ", "dprz", " ", "is", " ", "with", " ", "respect", " ", 
      "to", " ", "covariant", " ", "derivative", " ", "acting", " ", "on", 
      " ", "b"}], "-", 
     RowBox[{
     "quark", " ", "and", " ", "can", " ", "be", " ", "rewritten", " ", 
      "\[IndentingNewLine]", "as", " ", "covariant", " ", "derivative", " ", 
      "acting", " ", "on", " ", "s"}], "-", 
     RowBox[{
     "quark", " ", "by", " ", "using", " ", "the", " ", "analogue", " ", "of",
       " ", "identity", " ", "A", ".10"}]}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DPRZ", "[", 
     RowBox[{"Q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "mb2", "]"}], "/", 
            RowBox[{"mB", "^", "2"}]}], " ", "/", "fB"}], "  ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"mB", "^", "2"}], "/", "MB2"}], "]"}], "  ", 
          RowBox[{"(", 
           RowBox[{"dprz", "-", " ", 
            RowBox[{"4", " ", 
             RowBox[{"mV", "/", "mb"}], " ", "a0rz"}]}], ")"}]}], " ", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"q2", "\[Rule]", "Q2"}], ",", 
           RowBox[{"M2", "\[Rule]", "MB2"}]}], "}"}]}], "/.", "unhold"}]}], 
      "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"define", " ", "linearly", " ", "dependent", " ", 
      StyleBox["0",
       FontColor->RGBColor[1, 0, 1]]}], 
     StyleBox["-",
      FontColor->RGBColor[1, 0, 1]], 
     RowBox[{
      StyleBox["helicity",
       FontColor->RGBColor[1, 0, 1]], " ", "form", " ", "factors"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"kinematic", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"T0RZ", "[", 
      RowBox[{"q2_", ",", 
       RowBox[{"MB2_:", "10"}]}], "]"}], ":=", 
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{"T2RZ", "[", 
        RowBox[{"q2", ",", "MB2"}], "]"}], "-", " ", 
       RowBox[{
        RowBox[{"c23", "[", 
         RowBox[{"q2", ",", "mB"}], "]"}], "  ", 
        RowBox[{"T3RZ", "[", 
         RowBox[{"q2", ",", "MB2"}], "]"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D0RZ", "[", 
      RowBox[{"q2_", ",", 
       RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
     RowBox[{"(", "  ", 
      RowBox[{
       RowBox[{"D2RZ", "[", 
        RowBox[{"q2", ",", "MB2"}], "]"}], "-", " ", 
       RowBox[{
        RowBox[{"c23", "[", 
         RowBox[{"q2", ",", "mB"}], "]"}], "  ", 
        RowBox[{"T3RZ", "[", 
         RowBox[{"q2", ",", "MB2"}], "]"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A1", " ", "should", " ", "be", " ", "called", " ", 
     RowBox[{"A2", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V0RZ", "[", 
      RowBox[{"q2_", ",", 
       RowBox[{"MB2_:", "10"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"q20", "=", "q2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"q20", "\[Equal]", "0"}], ",", 
          RowBox[{"q20", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "9"}], ")"}]}]}]}], "]"}], ";", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"q20", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"mB", "-", "mV"}], ")"}]}], "  ", 
           RowBox[{"A1RZ", "[", 
            RowBox[{"q2", ",", "MB2"}], "]"}]}], "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "mV"}], ")"}], 
           RowBox[{"c23", "[", 
            RowBox[{"q20", ",", "mB"}], "]"}], "  ", 
           RowBox[{"A3RZ", "[", 
            RowBox[{"q20", ",", "MB2"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c23", "[", 
      RowBox[{"q2_", ",", "mB_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mB", "+", "mV"}], ")"}], "^", "2"}], "-", "q2"}], ")"}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mB", "-", "mV"}], ")"}], "^", "2"}], "-", "q2"}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"mB", "^", "2"}], "-", 
          RowBox[{"mV", "^", "2"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"mB", "^", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"mV", "^", "2"}]}], " ", "-", "q2"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"definition", " ", "introduced", " ", "in", " ", "2013"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T23RZ", "[", 
     RowBox[{"q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mB", "+", "mV"}], ")"}], 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"mB", "^", "2"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"mV", "^", "2"}]}], " ", "-", "q2"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", "mB", " ", 
        RowBox[{"mV", "^", "2"}]}], ")"}]}], 
     RowBox[{"T0RZ", "[", 
      RowBox[{"q2", ",", "MB2"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A12RZ", "[", 
     RowBox[{"q2_", ",", 
      RowBox[{"MB2_:", "10"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mB", "^", "2"}], " ", "+", " ", 
        RowBox[{"3", 
         RowBox[{"mV", "^", "2"}]}], "-", "q2"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", "mB", " ", 
        RowBox[{"mV", "^", "2"}]}], ")"}]}], " ", 
     RowBox[{"V0RZ", "[", 
      RowBox[{"q2", ",", "MB2"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"unhold", " ", "=", 
     RowBox[{"{", " ", 
      RowBox[{"NIntegrateh", "\[Rule]", "NIntegrate"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.673967830318626*^9, 3.673967838586241*^9}, {
   3.6739679115831947`*^9, 3.673967933127822*^9}, {3.673967994955991*^9, 
   3.673968005054154*^9}, {3.673968035820078*^9, 3.673968039890881*^9}, {
   3.673968369235878*^9, 3.673968397090295*^9}, {3.67396918158436*^9, 
   3.673969183131209*^9}, {3.6739820283843803`*^9, 3.673982095901805*^9}, {
   3.6739827503826523`*^9, 3.673982779264695*^9}, {3.6739837814532623`*^9, 
   3.673983787547632*^9}, {3.6739839519708*^9, 3.67398399631706*^9}, {
   3.6739840813102703`*^9, 3.673984250619693*^9}, {3.673984409059216*^9, 
   3.673984523092061*^9}, {3.674015771876492*^9, 3.674015816314177*^9}, {
   3.6740158767647867`*^9, 3.674015926662156*^9}, {3.674054069951007*^9, 
   3.674054253915661*^9}, {3.6740542970281982`*^9, 3.674054376623765*^9}, {
   3.6740546257534*^9, 3.674054661527651*^9}, {3.6740547172035217`*^9, 
   3.6740547193160763`*^9}, {3.674054775777171*^9, 3.6740548078479137`*^9}, {
   3.6740548549869823`*^9, 3.674054918349001*^9}, {3.67405496871819*^9, 
   3.674055115796156*^9}, 3.674055153283373*^9, {3.6740551970171022`*^9, 
   3.674055211722397*^9}, {3.674055251145875*^9, 3.674055253834125*^9}, {
   3.6740553403153057`*^9, 3.674055353707471*^9}, {3.674365227801281*^9, 
   3.674365252004887*^9}, {3.6743653430059*^9, 3.67436535803052*^9}, {
   3.674365924570541*^9, 3.674365930336314*^9}, {3.676960017143609*^9, 
   3.676960043129672*^9}, {3.676962078787979*^9, 3.676962130075944*^9}, {
   3.6769621616779823`*^9, 3.676962168704665*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"define", " ", "realistic", " ", "tree"}], "-", 
     RowBox[{"level", " ", "parameters", " ", "for", " ", "B"}]}], "\[Rule]", 
    
    RowBox[{
     SuperscriptBox["K", "*"], " ", "form", " ", "factors"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "value", " ", "of", " ", "fB"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
     "0.12", " ", "GeV", " ", "coresponds", " ", "to", " ", "the", " ", 
      "tree"}], "-", 
     RowBox[{
     "level", " ", "sum", " ", "rule", " ", "value", " ", "for", " ", 
      "fB"}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"para", ":=", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"mb", "=", "4.8"}], ";", 
       RowBox[{"mb2", "=", 
        RowBox[{"mb", "^", "2"}]}], ";", 
       RowBox[{"m2", "=", "mb2"}], ";", 
       RowBox[{"s0", "=", "35"}], ";", 
       RowBox[{"fL", "=", "0.2"}], ";", 
       RowBox[{"fT", "=", "0.16"}], ";", 
       RowBox[{"mV", "=", "0.89"}], ";", 
       RowBox[{"mB", "=", "5.28"}], ";", 
       RowBox[{"fB", "=", "0.12"}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"U0", "[", "mb2_", "]"}], ":=", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{"mb2", "-", "q2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"s0", "-", "q2"}], ")"}]}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"=", " ", 
         RowBox[{"u_", "0", " ", "defined", " ", "in", " ", "A", ".18"}]}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Hag", "[", 
         RowBox[{"u_", ",", "mb2_"}], "]"}], ":=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "u"}], " ", "mb2"}], "  ", "-", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "u"}], ")"}], "/", "u"}], " ", "q2"}]}]}], " ", 
       ";"}], "}"}]}], "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"=", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"u", ",", "q2"}], "]"}], " ", "in", " ", "A", ".17"}]}], "  ",
      "*)"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.662028508708364*^9, 3.662028508984474*^9}, {
   3.6620285448507338`*^9, 3.662028556951373*^9}, 3.662028828727289*^9, {
   3.662028992173854*^9, 3.6620289931118526`*^9}, {3.662029386999406*^9, 
   3.662029398503223*^9}, {3.662031641719042*^9, 3.6620316438273783`*^9}, {
   3.6620333645798893`*^9, 3.662033365741598*^9}, {3.668103425400117*^9, 
   3.668103436272512*^9}, {3.668106248264594*^9, 3.668106249493433*^9}, {
   3.668737634847313*^9, 3.668737694803989*^9}, {3.673982835627119*^9, 
   3.6739828755355797`*^9}, {3.673983434918188*^9, 3.6739835519391327`*^9}, {
   3.673983642440564*^9, 3.673983659124113*^9}, {3.67398376255618*^9, 
   3.673983795186171*^9}, {3.673984338795401*^9, 3.6739843976223288`*^9}, {
   3.674365278484521*^9, 3.67436528399611*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["some numerical values and plots and analysis", "Subsection",
 CellChangeTimes->{{3.673984548957591*^9, 3.673984553356165*^9}, {
  3.674017338917013*^9, 3.674017340653028*^9}, {3.67405396188405*^9, 
  3.674053965226734*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"activate", " ", 
    RowBox[{"DAs", "  ", "[", 
     RowBox[{"define", " ", "above"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repDAas", ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "set", " ", "realistic", " ", "numerical", " ", "values", " ", "for", " ",
      "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"para", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.673983813753543*^9, 3.673983865725493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"first", " ", "relation", " ", 
    RowBox[{"algebraic", " ", "--"}], " ", "second", " ", "relation", " ", 
    "physical", " ", "due", " ", "to", " ", "parametrisation"}], " ", "*)"}], 
  " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"T1RZ", "[", "0", "]"}], "-", 
      RowBox[{"T2RZ", "[", "0", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"A0RZ", "[", "0", "]"}], "-", 
      RowBox[{"A3RZ", "[", "0", "]"}]}]}], "}"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.6739837985167933`*^9, 3.673983803881153*^9}, {
   3.673983868780861*^9, 3.6739839348806562`*^9}, 3.673983978659533*^9, {
   3.673984238810856*^9, 3.673984283501486*^9}, 3.67405492236283*^9, 
   3.674054973751883*^9, 3.674055047371243*^9, 3.6740550866336308`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.673983889464986*^9, 3.673983936389476*^9}, 
   3.673983979481344*^9, {3.6739842394834547`*^9, 3.673984284387432*^9}, {
   3.674365767770747*^9, 3.674365795771125*^9}, 3.674482249161088*^9, 
   3.674482347604074*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "full", " ", "form", " ", "factor", " ", "values", " ", "at", " ", "q2"}],
     "=", 
    RowBox[{
    "0", " ", "from", " ", "Table", " ", "4", "  ", "1503.05534", "v2"}]}], 
   " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"paperv2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.356", ",", "0.269", ",", "0.256", ",", "0.341", ",", "0.282", ",", 
       "0.282", ",", "0.668"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"tree", "-", 
      RowBox[{"level", " ", "values", " ", "at", " ", "q2"}]}], "=", "0"}], 
    " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"tree", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A0RZ", "[", "0", "]"}], ",", 
      RowBox[{"A1RZ", "[", "0", "]"}], ",", 
      RowBox[{"A12RZ", "[", "0", "]"}], ",", 
      RowBox[{"VRZ", "[", "0", "]"}], ",", 
      RowBox[{"T1RZ", "[", "0", "]"}], ",", 
      RowBox[{"T2RZ", "[", "0", "]"}], ",", " ", 
      RowBox[{"T23RZ", "[", "0", "]"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.674015505932621*^9, 3.674015536644223*^9}, {
   3.674015569638934*^9, 3.67401558243191*^9}, {3.674015618027772*^9, 
   3.674015692856469*^9}, {3.67401593715252*^9, 3.674015937613858*^9}, 
   3.674054926409639*^9, {3.674054977005221*^9, 3.674054980556481*^9}, {
   3.674055022394516*^9, 3.674055036168531*^9}, 3.6740550867325974`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.32998066755053423`", ",", "0.22266889870635057`", ",", 
   "0.23775204703384367`", ",", "0.29348695828516635`", ",", 
   "0.24455123712821367`", ",", "0.24455123712821367`", ",", 
   "0.551453213440052`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.674015538609763*^9, 3.6740155939237623`*^9, 3.674015694334488*^9, {
   3.6740159216486998`*^9, 3.674015938601412*^9}, 3.6740551634524317`*^9, {
   3.6740552394072638`*^9, 3.67405525943511*^9}, 3.674055359214959*^9, 
   3.674365798172347*^9, 3.674482249177401*^9, 3.674482347858676*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{" ", 
          RowBox[{"interpretation", ":", " ", "\[IndentingNewLine]", "1"}], 
          ")"}], " ", "absolute", " ", "values", " ", "semi"}], "-", 
        RowBox[{
        "meanigful", " ", "as", " ", "depend", " ", "on", " ", "MB2", " ", 
         "and", " ", "fB"}], "-", 
        RowBox[{"tree", " ", "\[IndentingNewLine]", "  ", "2"}]}], ")"}], " ",
       "radiatiive", " ", "correction", " ", "differ", " ", "for", " ", 
      "helcity"}], " ", "+", "1"}], ",", 
    RowBox[{
     RowBox[{"-", "1"}], " ", "versus", " ", "helicity", " ", "0"}]}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"tree", "/", "paperv2"}]}]], "Input",
 CellChangeTimes->{{3.674015586907143*^9, 3.6740155910467253`*^9}, {
  3.67401599606269*^9, 3.6740161373441467`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9269119875015007`", ",", "0.8277654227001879`", ",", 
   "0.9287189337259518`", ",", "0.8606655668186696`", ",", 
   "0.8672029685397649`", ",", "0.8672029685397649`", ",", 
   "0.8255287626348083`"}], "}"}]], "Output",
 CellChangeTimes->{{3.67401559207813*^9, 3.674015594826954*^9}, 
   3.674015943580626*^9, 3.6740552629848013`*^9, 3.674055362060849*^9, 
   3.674365799807087*^9, 3.674482249193009*^9, 3.674482347874238*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rperp", "-", 
    RowBox[{
    "ratio", " ", "in", " ", "Eq", " ", "11", " ", "with", " ", "ms"}], "-", 
    RowBox[{"mass", " ", "put", " ", "back", " ", "in"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ms", "=", "0.1"}], ";", 
   RowBox[{
    RowBox[{"rperp", "[", "q2_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"mb", "+", "ms"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"mB", "+", "mV"}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"VRZ", "[", "q2", "]"}], "/", 
      RowBox[{"T1RZ", "[", "q2", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.673986335593843*^9, 3.6739863397668743`*^9}, {
   3.673986377842188*^9, 3.673986410638468*^9}, {3.6739864623212013`*^9, 
   3.67398650977855*^9}, {3.674016171571562*^9, 3.674016180827578*^9}, 
   3.674054927744355*^9, 3.674055022396402*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"rperp", "[", "q2", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q2", ",", "0", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"0.94", ",", "0.96"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(q\), \(2\)]\)[\!\(\*SuperscriptBox[\(GeV\), \
\(2\)]\)]\>\"", "\.08"}], ",", 
      "\"\<\!\(\*SubscriptBox[\(r\), \(\[UpTee]\)]\)[\!\(\*SuperscriptBox[\(q\
\), \(2\)]\)]\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "Thick", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6739863331253*^9, 3.673986333669779*^9}, {
   3.673986390482214*^9, 3.673986397666197*^9}, {3.674016473587881*^9, 
   3.6740165520244703`*^9}, {3.6740166025741453`*^9, 3.674016662969582*^9}, {
   3.674016743229447*^9, 3.674016788339964*^9}, {3.674016837763359*^9, 
   3.6740168634986897`*^9}, 3.674017102208214*^9, {3.674017220713456*^9, 
   3.674017248963007*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
     LineBox[CompressedData["
1:eJwV0XswFHgcAPA9kvEsdRSFJXksyfa7mqj8vtK1iXLXy1GDxUp3ZCzTeyqJ
tV5ho4S2YkNu3YwwHiUlI+zuVc5V1znHsRzrF7a90B73uz++853PzHe+833Y
RcQf4OkwGIx9NP7PpRcjlrKjir1Lo4Knyy4RfDtE5RXEPIvz9ORsCfW7fRl8
JlOIvU+F8+9Tn+YEm+oxi/Dzd0p1JfXu53Dsk20VDtvIn5VSS698lTJl24Rj
dwv0G6kHuTUWk7Zd2GZYtkNGff7bH8InbN/hD8w3Rhpqg7nirlj3cbyo47M/
8DLBCc8uZan4alxwZFu/hNq9XPSqrmYO19msU2upR/bHrB3YygCX9FKd0GSC
b1ilWd8N14V1Yf52LdSe/MafdGVLgf+6gdhfIbj9TfE38U6GsICOD2dSs7MW
vFf7mQBvp4Fkipqj9BrwCFoOh9JfOHBTCB7d0PD1R5UZRPcZHZVTn9cK0aNz
K+FIhjjX6yrB+mZjJw6xzKFS/1NjHbWeXI9j9NgC2pZ4BrJSCf6skMbmJ6wG
R47TiJR6JKjG0sbGCvTtN55CaQT7pJ+MeyFdA003E9bXURcsNBr4hlnDpKmK
v0tA8NG17QG/q23ASGv68mdq4zZXlf1hJog6JCg2nWDe5nuaYDc7WGbpcNFI
SP9x8cwBpsYOrJYZCCTUqeOiXoXCHsaCvlQcyCA4gLWs0vjWOgi32Ns7T50t
3dIWwHWAnl0VrZJMgrsPlmmTPNfD9QhxenQWwW3y+Cw3XUdoDtB222UTXPt9
Msj6HaG1u3qvhtrGH289WecEq1RjLoocgn0Xj6WILzjDv8wx37vXCI769clM
42EX8BxVXM7NJdg7+Uo9l8mC3hQlOpdHcH78dIvxKAvE27ofncgneOiyRClu
dYXIOWevcyKCJ3hNUc8EbvAw5qlr6nWCp+JW6Mu5G2AmcEBYX0BwjV+PNnqD
OyQn3Zn7s5BgZYzHFl2NOwxHDDEsbhJsVf2bSCDfCM7bXedOFxGcEs6/J/f3
gNBkAb/vFsGftJbZ/k0eMDZRpYguIdi55UZRtwMbOhNMGgxuE7w5siPQTMiG
YuUf/EoxvUeJ+WqZhg1Fj8Ks0u7S+jbzjP1HN0Gsj05hWBnB+/RU1q9bN0Fg
Z+Gsn4TO+364vYuFoMTjYMfZCoLjS7JXCq8hiOEEKG5WESz7wuHD3jwED5zF
UfeoWcebu41FCHoZOZ+rqYfZo8m5hQj8+ta7PqH+rhOmbpQieFV0NXeEeueM
Wna/GkFB9mDcpgcEW+wJSXveiSC/vWK7jDpROsVN60Jgmmr+to/65QrBjj09
CFY9sU4coM7sf/ixR4HgPe6rmKFmJJpE9vYhKBx4bGhZTfB4aRse+gtB/euh
H3nUHN2gNeUjCEKTyPZ46vKYyX94owi8rw72nKEOQ1Y1f48jMEv0V2ZS//Ii
ce30NAKhZbtRLTXb3XC2Vo2gYVKc10KdI7rTm6RBUHZ63ryD2i9UnjE7S/dD
U5Zvqe+3R0Y3zyMQV50sGqRe4jLvc0GL4GkIe9UENTcn19p7AcEtnovoI3Wr
2nFucZH2q+WYLFD/B1UuZYU=
      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{
      "\.08", " ", 
       "\"\\!\\(\\*SuperscriptBox[\\(q\\), \
\\(2\\)]\\)[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\""}], 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(r\\), \
\\(\[UpTee]\\)]\\)[\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)]\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0.9400000000000001},
  BaseStyle->{FontFamily -> "Times", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0., 19.999999591836733`}, {0.94, 0.96}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.674016860721327*^9, 3.6740168696683397`*^9}, 
   3.674017109215187*^9, {3.67401722880935*^9, 3.6740172554789248`*^9}, 
   3.674365815545627*^9, 3.6744822501560802`*^9, 3.674482351216587*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"definite", " ", 
     RowBox[{"(", 
      RowBox[{"but", " ", "late"}], ")"}], " ", "breakdown", " ", "of", " ", 
     "T1", " ", "LCSR", " ", "form", " ", "factor", " ", "towards", " ", 
     "q2"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"mb", "^", "2"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"4.8", "^", "2"}], " ", "=", " ", "23.04"}]}]}], " ", "*)"}], 
  " ", "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"T1RZ", "[", "q2", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q2", ",", "0", ",", "23"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(q\), \
\(2\)]\)[\!\(\*SuperscriptBox[\(GeV\), \(2\)]\)]\>\"", "\.08"}], ",", 
       "\"\<\!\(\*SubscriptBox[\(T\), \(1\)]\)[\!\(\*SuperscriptBox[\(q\), \
\(2\)]\)]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", "Thick", "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.67401688700522*^9, 3.6740168991927633`*^9}, {
   3.674016943604807*^9, 3.6740169447193537`*^9}, {3.674016977938923*^9, 
   3.6740169780007067`*^9}, {3.674017010027011*^9, 3.6740170949142427`*^9}, {
   3.674017155829727*^9, 3.674017211103458*^9}, 3.674054929128055*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVlHk4lVsbxvd+zXWUYygyZWfKvPEuJNZTqTSIBnFESKm0M5TKnDQhJxTJ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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{
      "\.08", " ", 
       "\"\\!\\(\\*SuperscriptBox[\\(q\\), \
\\(2\\)]\\)[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\""}], 
     TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(T\\), \
\\(1\\)]\\)[\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)]\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 23}, {-1.241071009720542, 2.3002350128138076`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6740172044178047`*^9, 3.674482250295245*^9, 
  3.6744823570789127`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"D1RZ", "[", "q2", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q2", ",", "0", ",", "23"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "\"\<\!\(\*SuperscriptBox[\(q\), \(2\)]\)[\!\(\*SuperscriptBox[\(GeV\), \
\(2\)]\)]\>\"", "\.08"}], ",", 
      "\"\<-\!\(\*SubscriptBox[\(D\), \(1\)]\)[\!\(\*SuperscriptBox[\(q\), \
\(2\)]\)]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "Thick", "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6740173542185173`*^9, 3.6740173542824306`*^9}, {
   3.674017474736532*^9, 3.674017479543589*^9}, 3.6740550619363003`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVVHk8lWkbtgx9lEgLskVjyZrlPPbuexqK0d4YIllmRBJJSChDhK907LJm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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     RowBox[{
      "\.08", " ", 
       "\"\\!\\(\\*SuperscriptBox[\\(q\\), \
\\(2\\)]\\)[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\""}], 
     TraditionalForm], 
    FormBox[
    "\"-\\!\\(\\*SubscriptBox[\\(D\\), \
\\(1\\)]\\)[\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)]\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0.015},
  BaseStyle->{FontFamily -> "Times", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 23}, {0.016230751379931872`, 0.15238806131586013`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.674017357531844*^9, 3.674017483097176*^9, 
  3.674482250317309*^9, 3.6744823586465807`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["impact of twist-4 ", "Subsubsection",
 CellChangeTimes->{{3.6740181387081757`*^9, 3.67401814446076*^9}, {
  3.67405402667864*^9, 3.6740540300226593`*^9}}],

Cell[BoxData[
 RowBox[{"killDA45", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"AApara", "[", "u_", "]"}], ":=", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Aperp", "[", "u_", "]"}], ":=", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"GG3", "[", "u_", "]"}], ":=", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"H3", "[", "u_", "]"}], ":=", "0"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"formally", " ", "twist"}], "-", "5"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gaperp", "[", "u_", "]"}], ":=", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Gvperp", "[", "u_", "]"}], ":=", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.6740206742230263`*^9, 3.674020715702319*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "choose", " ", "a", " ", "few", " ", "values", " ", "of", " ", "q2"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.674367076523522*^9, 3.6743670823542147`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"killDA45", ";", 
   RowBox[{"twist23", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T1RZ", "[", "0", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"D1RZ", "[", "0", "]"}]}], ",", 
      RowBox[{"T2RZ", "[", "8", "]"}], ",", 
      RowBox[{"D2RZ", "[", "15", "]"}], ",", 
      RowBox[{"T3RZ", "[", "2", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"D3RZ", "[", "2", "]"}]}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.674020718193803*^9, 3.674020730713135*^9}, {
   3.674020762840989*^9, 3.674020780089859*^9}, 3.67405493081052*^9, 
   3.674055061965231*^9, {3.674365846196294*^9, 3.674365880811802*^9}, {
   3.674365950085997*^9, 3.6743659779978848`*^9}, {3.674366022455865*^9, 
   3.674366025606662*^9}, {3.674366107879005*^9, 3.67436611632484*^9}, {
   3.6743661509881067`*^9, 3.674366171733585*^9}, {3.674366228286137*^9, 
   3.674366228362598*^9}, {3.6743662870730343`*^9, 3.674366289383333*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24455123712821367`", ",", "0.016230750942022622`", ",", 
   "0.2985786304156794`", ",", "0.02689555266723097`", ",", 
   "0.1791845616649458`", ",", "1.5784579416652962`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6740207311279993`*^9, {3.6740207734026003`*^9, 3.6740207998724833`*^9}, {
   3.674365854101592*^9, 3.674365881357366*^9}, {3.6743659531064653`*^9, 
   3.6743659787006187`*^9}, {3.674366023568007*^9, 3.6743660261936903`*^9}, 
   3.6743660579622517`*^9, 3.6743661171579733`*^9, {3.674366165768384*^9, 
   3.6743661725912437`*^9}, 3.6743662341825666`*^9, 3.674366295096856*^9, 
   3.67448225034079*^9, 3.674482359003264*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"repDAas", ";", 
  RowBox[{"twistfull", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"T1RZ", "[", "0", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"D1RZ", "[", "0", "]"}]}], ",", 
     RowBox[{"T2RZ", "[", "8", "]"}], ",", 
     RowBox[{"D2RZ", "[", "15", "]"}], ",", 
     RowBox[{"T3RZ", "[", "2", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"D3RZ", "[", "2", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.674020737049724*^9, 3.674020789124213*^9}, 
   3.674054932414106*^9, 3.6740550619672956`*^9, {3.674366038360014*^9, 
   3.674366038521243*^9}, 3.674366122911145*^9, {3.674366160805727*^9, 
   3.674366170245446*^9}, {3.674366230534041*^9, 3.674366230577022*^9}, {
   3.674366291089068*^9, 3.67436629126431*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.24455123712821367`", ",", "0.016230750942022622`", ",", 
   "0.2985786304156794`", ",", "0.02689555266723097`", ",", 
   "0.1791845616649458`", ",", "1.5784579416652962`"}], "}"}]], "Output",
 CellChangeTimes->{{3.67402074156894*^9, 3.674020800648934*^9}, {
   3.67436603924577*^9, 3.6743660606377773`*^9}, 3.674366124425406*^9, {
   3.674366167109116*^9, 3.6743661737888813`*^9}, 3.674366231800001*^9, 
   3.674366292421378*^9, 3.674482250355147*^9, 3.6744823592594423`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"comment", " ", "on", " ", 
     RowBox[{"D2RZ", "  ", "--"}], " ", 
     RowBox[{"it", "'"}], "s", " ", "accidentally", " ", "small", " ", "and", 
     " ", "therefore", " ", "small", " ", "changes", " ", "can", " ", "lead", 
     " ", "\[IndentingNewLine]", "to", " ", "big", " ", "relatives", " ", 
     "changes", " ", "hence", " ", "the", " ", "value", " ", "0.86", " ", 
     "has", " ", "little", " ", "meaning"}], " ", "-", " ", 
    RowBox[{"for", " ", "lower", " ", "q2", " ", 
     RowBox[{"it", "'"}], "s", " ", "even", " ", "a", " ", "bigger", " ", 
     "relative", " ", "ratio"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"twist23", "/", "twistfull"}]}]], "Input",
 CellChangeTimes->{{3.674020790127611*^9, 3.674020797370572*^9}, {
  3.674366241252594*^9, 3.67436631759142*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`", ",", "1.`"}],
   "}"}]], "Output",
 CellChangeTimes->{3.674020800984655*^9, 3.6743660626856737`*^9, 
  3.67436612926515*^9, 3.6743661745151873`*^9, 3.674366236848922*^9, 
  3.674366296844694*^9, 3.674482250370143*^9, 3.674482359291819*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "define",
 StyleBox[" EOMs",
  Background->RGBColor[1, 0.5, 0]],
 " for ",
 StyleBox["form factors",
  Background->RGBColor[1, 0.5, 0]],
 " "
}], "Subsection",
 CellChangeTimes->{{3.673984561644362*^9, 3.67398456965292*^9}, {
  3.673984609095662*^9, 3.673984610639696*^9}, {3.67401730673986*^9, 
  3.6740173080348988`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"EOMs", " ", "Eqs", " ", "6"}], "-", 
    RowBox[{"9", " ", "1503.05534", "v2"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"EOM1", "[", "q2_", "]"}], ":=", 
     RowBox[{
      RowBox[{"T1RZ", "[", "q2", "]"}], "-", 
      RowBox[{
       RowBox[{"mb", " ", "/", 
        RowBox[{"(", 
         RowBox[{"mB", "+", "mV"}], ")"}]}], " ", 
       RowBox[{"VRZ", "[", "q2", "]"}]}], "+", 
      RowBox[{"D1RZ", "[", "q2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EOM2", "[", "q2_", "]"}], ":=", 
     RowBox[{
      RowBox[{"T2RZ", "[", "q2", "]"}], "-", 
      RowBox[{
       RowBox[{"mb", " ", "/", 
        RowBox[{"(", 
         RowBox[{"mB", "-", "mV"}], ")"}]}], " ", 
       RowBox[{"A1RZ", "[", "q2", "]"}]}], "+", 
      RowBox[{"D2RZ", "[", "q2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EOM3", "[", "q2_", "]"}], ":=", 
     RowBox[{"Module", "[", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q20", "=", "q2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Q20", "\[Equal]", "0"}], ",", 
          RowBox[{"Q20", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], ";", " ", 
        RowBox[{
         RowBox[{"T3RZ", "[", "Q20", "]"}], "+", 
         RowBox[{"mb", "  ", "2", " ", 
          RowBox[{"mV", "/", "Q20"}], "  ", 
          RowBox[{"A3RZ", "[", "Q20", "]"}]}], "+", 
         RowBox[{"D3RZ", "[", "Q20", "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EOMP", "[", "q2_", "]"}], ":=", 
     RowBox[{"Module", "[", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Q20", "=", "q2"}], "}"}], ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Q20", "\[Equal]", "0"}], ",", 
          RowBox[{"Q20", "=", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}]}], "]"}], ";", "  ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "mb"}], " ", "2", " ", 
          RowBox[{"mV", "/", "Q20"}], " ", 
          RowBox[{"A0RZ", "[", "Q20", "]"}]}], " ", "+", " ", 
         RowBox[{"DPRZ", "[", "Q20", "]"}], "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"mV", "/", "mb"}], " ", 
          RowBox[{"A0RZ", "[", "Q20", "]"}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EOM", "[", "q2_", "]"}], ":=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EOM1", "[", "q2", "]"}], ",", 
       RowBox[{"EOM2", "[", "q2", "]"}], ",", 
       RowBox[{"EOM3", "[", "q2", "]"}], ",", 
       RowBox[{"EOMP", "[", "q2", "]"}]}], "}"}], "//", "Chop"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.673967569916213*^9, 3.673967575462317*^9}, {
   3.673967708393622*^9, 3.6739677275816298`*^9}, {3.67396777994716*^9, 
   3.673967815909156*^9}, {3.673967850225149*^9, 3.673967899727742*^9}, 
   3.673967969480031*^9, {3.67396804909797*^9, 3.673968189165978*^9}, {
   3.673968301504888*^9, 3.673968340646401*^9}, {3.673968403935049*^9, 
   3.673968475429122*^9}, {3.673968522230267*^9, 3.673968549631895*^9}, {
   3.6739687587923813`*^9, 3.67396876182649*^9}, {3.673968800256071*^9, 
   3.673968803879582*^9}, {3.673969200457831*^9, 3.673969206095132*^9}, {
   3.6739845738574963`*^9, 3.673984603264489*^9}, {3.673984916194971*^9, 
   3.673984937696093*^9}, {3.673984977820595*^9, 3.6739850982800617`*^9}, {
   3.674054934664777*^9, 3.674054957492364*^9}, {3.67405499994521*^9, 
   3.674055086816805*^9}, {3.674366343395157*^9, 3.674366343547091*^9}, {
   3.676960056037711*^9, 3.676960056737234*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "verify ",
 StyleBox["EOMs",
  Background->RGBColor[1, 0.5, 0]],
 " for different ",
 StyleBox["q2-values",
  Background->RGBColor[1, 0.5, 0]],
 " "
}], "Subsection",
 CellChangeTimes->{{3.673984561644362*^9, 3.67398456965292*^9}, {
  3.673984609095662*^9, 3.673984610639696*^9}, {3.673985154817646*^9, 
  3.6739851585036373`*^9}, {3.674054004654071*^9, 3.674054006988785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"activate", " ", 
    RowBox[{"DAs", "  ", "[", 
     RowBox[{"define", " ", "above"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repDAas", ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "set", " ", "realistic", " ", "numerical", " ", "values", " ", "for", " ",
      "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"para", ";"}]}]}]], "Input",
 CellChangeTimes->{3.673985179182151*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"verify", " ", 
     StyleBox["FF",
      FontColor->RGBColor[1, 0, 0]]}], 
    StyleBox["-",
     FontColor->RGBColor[1, 0, 0]], 
    RowBox[{
     StyleBox["EOMs",
      FontColor->RGBColor[1, 0, 0]], " ", "Eqs", " ", "6"}], "-", 
    RowBox[{"9", " ", "1503.05534", "v2", " ", "for", " ", "a", " ", 
     StyleBox["few",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["value",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["of",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["q2",
      FontColor->RGBColor[1, 0, 0]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"EOM", "[", "q2", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"q2", ",", "0.01", ",", "10.01"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.673968218960528*^9, 3.673968263578972*^9}, {
  3.673985108990345*^9, 3.67398513133466*^9}, {3.673986102658828*^9, 
  3.6739861199869537`*^9}, {3.673986285196301*^9, 3.6739862857472963`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.673984953825365*^9, 3.673985120997655*^9, {3.674366332253624*^9, 
   3.6743663553678293`*^9}, 3.674482250405333*^9, 3.674482363999063*^9, 
   3.676962031321591*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"the", " ", "end"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.673986268178026*^9, 3.673986270362699*^9}}]
}, Closed]]
}, Closed]]
},
WindowSize->{1246, 756},
WindowMargins->{{267, Automatic}, {Automatic, 132}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 22, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 3292, 69, 172, "Section"],
Cell[CellGroupData[{
Cell[3896, 95, 1262, 22, 30, "Print"],
Cell[5161, 119, 2037, 39, 77, "Print"],
Cell[7201, 160, 1365, 24, 30, "Print"],
Cell[8569, 186, 2336, 51, 77, "Print"],
Cell[10908, 239, 2551, 53, 123, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13508, 298, 504, 13, 100, "Section"],
Cell[14015, 313, 4810, 132, 483, "Input"],
Cell[18828, 447, 4270, 115, 228, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[23135, 567, 533, 12, 53, "Section"],
Cell[CellGroupData[{
Cell[23693, 583, 345, 11, 51, "Subsection"],
Cell[24041, 596, 2285, 47, 242, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26363, 648, 318, 9, 51, "Subsection"],
Cell[26684, 659, 1935, 49, 603, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[28656, 713, 163, 2, 37, "Subsection"],
Cell[CellGroupData[{
Cell[28844, 719, 2980, 78, 708, "Input"],
Cell[31827, 799, 201, 4, 157, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[32089, 810, 343, 10, 53, "Section"],
Cell[CellGroupData[{
Cell[32457, 824, 105, 1, 51, "Subsection"],
Cell[32565, 827, 1168, 23, 126, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33770, 855, 224, 6, 51, "Subsection"],
Cell[33997, 863, 18731, 521, 1325, "Input"],
Cell[52731, 1386, 3051, 74, 197, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55819, 1465, 229, 3, 51, "Subsection"],
Cell[56051, 1470, 537, 14, 110, "Input"],
Cell[CellGroupData[{
Cell[56613, 1488, 848, 19, 64, "Input"],
Cell[57464, 1509, 311, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57812, 1520, 1469, 36, 110, "Input"],
Cell[59284, 1558, 579, 11, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59900, 1574, 927, 23, 133, "Input"],
Cell[60830, 1599, 471, 9, 40, "Output"]
}, Open  ]],
Cell[61316, 1611, 924, 24, 65, "Input"],
Cell[CellGroupData[{
Cell[62265, 1639, 1301, 30, 78, "Input"],
Cell[63569, 1671, 3122, 66, 323, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66728, 1742, 1516, 37, 101, "Input"],
Cell[68247, 1781, 5349, 105, 300, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73633, 1891, 914, 23, 78, "Input"],
Cell[74550, 1916, 4756, 95, 321, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79343, 2016, 160, 2, 36, "Subsubsection"],
Cell[79506, 2020, 856, 24, 185, "Input"],
Cell[80365, 2046, 212, 5, 40, "Input"],
Cell[CellGroupData[{
Cell[80602, 2055, 979, 21, 64, "Input"],
Cell[81584, 2078, 682, 12, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82303, 2095, 762, 17, 40, "Input"],
Cell[83068, 2114, 520, 9, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83625, 2128, 872, 16, 110, "Input"],
Cell[84500, 2146, 333, 6, 40, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84894, 2159, 340, 11, 37, "Subsection"],
Cell[85237, 2172, 3878, 99, 269, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[89152, 2276, 394, 11, 37, "Subsection"],
Cell[89549, 2289, 513, 14, 110, "Input"],
Cell[CellGroupData[{
Cell[90087, 2307, 1206, 34, 80, "Input"],
Cell[91296, 2343, 1111, 28, 80, "Output"]
}, Open  ]],
Cell[92422, 2374, 154, 3, 40, "Input"]
}, Closed]]
}, Closed]]
}
]
*)


